Exploring the gauge flexibility of the linear-in-spin effective-one-body Hamiltonian at the 5.5 post-Newtonian order

We derive the gauge-general expressions of the two gyro-gravitomagnetic functions entering the spin-orbit sector of the effective-one-body (EOB) Hamiltonian up to the fifth-and-half post-Newtonian (5.5PN) order. Our results include both local and nonlocal-in-time contributions, providing the most general analytical formulation of the linear-in-spin conservative dynamics within the EOB framework. These expressions are then employed to compute two gauge-invariant observables for quasi-circular orbits: the binding energy and the fractional periastron advance. We also use them to compare two spin-gauge choices: the well-known Damour-Jaranowski-Sch\"afer ($\rm DJS$) gauge, in which the gyro-gravitomagnetic functions are independent of the orbital angular momentum, and the alternative anti-$\rm DJS$ (or $\overline{\rm DJS}$) gauge, designed to reproduce in the test-mass limit the spin-orbit interaction of a spinning test particle in a Kerr background. For a circular, equal-mass, equal-spin binary, our analysis indicates that the $\overline{\rm DJS}$ gauge provides a slightly improved description of the inspiral dynamics, suggesting potential advantages for its use in future EOB waveform models.

==> anc/Supplementary_Material_5d5PN.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Supplementary material for "Exploring the gauge flexibility of the linear-in-spin effective-one-body Hamiltonian at the fifth-and-a-half post-Newtonian order"*)


(* ::Text:: *)
(*Andrea Placidi, Luca Sebastiani, Gianluca Grignani*)


(* ::Section:: *)
(*File description*)


(* ::Text:: *)
(*This file collects the full expressions for the longest results of the paper. *)
(*In particular we  provide:*)


(* ::Item:: *)
(*\[Delta]HeffNonLoc, the non-local Delaunay-averaged effective Hamiltonian at 5.5PN;*)


(* ::Item:: *)
(*The two linear-in-spin components of \[Chi]eff, the conservative scattering angle at 5.5PN computed from the local effective Hamiltonian;*)


(* ::Item:: *)
(*The expression for the independent gauge coefficients gyro-gravitomagnetic factors' ansatz;*)


(* ::Item:: *)
(*gSGaugeGen and gSstarGaugeGen, the 5.5PN gyro-gravitomagnetic factors in the gauge-general form;*)


(* ::Item:: *)
(*The expression for the gauge coefficients required  to fix the DJS gauge in the gauge-general from;*)


(* ::Item:: *)
(*The expression for the gauge coefficients required to fix the anti-DJS gauge in the gauge-general from;*)


(* ::Item:: *)
(*gSAntiDJS and gSstarAntiDJS, the 5.5PN gyro-gravitomagnetic factors in the anti-DJS form;*)


(* ::Text:: *)
(**)


(* ::Text:: *)
(* All results are given in terms of the following variables and parameters:*)


(* ::Item:: *)
(*p, pr, p\[CurlyPhi] are respectively the total, radial and angular momentum;*)


(* ::Item:: *)
(*u = 1/r is the inverse of the relative separation;*)


(* ::Item:: *)
(*\[Nu] is the symmetric mass ratio;*)


(* ::Item:: *)
(*ar and et are respectively the semi-major axis and the time eccentricity in the quasi-Keplerian parametrization;*)


(* ::Item:: *)
(*S and SStar are the magnitudes of the spin variables of Eq.(5);*)


(* ::Item:: *)
(*\[Epsilon] = Heff^2 - 1*)


(* ::Item:: *)
(*\[Eta] = 1/c,  a counter for the PN order of each contribution.*)


(* ::Text:: *)
(**)


(* ::Text:: *)
(*Note that we always use mass-scaled quantities, namely r = R/M , p = P/\[Mu] , pr = Pr/\[Mu] , p\[CurlyPhi] = P\[CurlyPhi]/(\[Mu] M) , Heff= Heff_dim/\[Mu] , where the dynamical variable in the right-hand side is the physical, unscaled one.*)


(* ::Section::Closed:: *)
(*Non-local Delaunay-averaged effective Hamiltonian at 5.5PN*)


(* ::Text:: *)
(*Non-local Delaunay-averaged effective Hamiltonian at 5.5PN, following from the procedure outlined in Sec. IIIB:*)


\[Delta]HeffNonLoc=et^8 \[Nu]^2 (-(306433/(288 ar^5))+(3605 EulerGamma)/(4 ar^5)+(5381201 Log[2])/(180 ar^5)+(26915409 Log[3])/(2560 ar^5)-(83984375 Log[5])/(4608 ar^5)-(3605 Log[ar])/(8 ar^5))+et^6 \[Nu]^2 (-(90017/(180 ar^5))+(1526 EulerGamma)/(3 ar^5)-(116722 Log[2])/(15 ar^5)+(419661 Log[3])/(320 ar^5)+(1953125 Log[5])/(576 ar^5)-(763 Log[ar])/(3 ar^5))+et^4 \[Nu]^2 (-(2681/(15 ar^5))+(242 EulerGamma)/ar^5+(29966 Log[2])/(15 ar^5)-(13851 Log[3])/(20 ar^5)-(121 Log[ar])/ar^5)+et^2 \[Nu]^2 (-(176/(5 ar^5))+(1256 EulerGamma)/(15 ar^5)+(296 Log[2])/(15 ar^5)+(729 Log[3])/(5 ar^5)-(628 Log[ar])/(15 ar^5))+\[Nu]^2 ((64 EulerGamma)/(5 ar^5)+(64 Log[4])/(5 ar^5)-(32 Log[ar])/(5 ar^5))+S (\[Nu] (g1N4LOnl/ar^(13/2)+(g1N4LOnlLog Log[ar])/ar^(13/2))+et^2 (\[Nu]^2 (-(816/(5 ar^(13/2)))-(4208 EulerGamma)/(15 ar^(13/2))-(12848 Log[2])/(15 ar^(13/2))+(1458 Log[3])/(5 ar^(13/2))+(2104 Log[ar])/(15 ar^(13/2)))+\[Nu] ((10 g1N4LOnl)/ar^(13/2)-(13 g1N4LOnlLog)/(4 ar^(13/2))+g2N4LOnl/(2 ar^(13/2))+g3N4LOnl/(2 ar^(13/2))+(10 g1N4LOnlLog Log[ar])/ar^(13/2)+(g2N4LOnlLog Log[ar])/(2 ar^(13/2))+(g3N4LOnlLog Log[ar])/(2 ar^(13/2))))+et^4 (\[Nu]^2 (-(757/ar^(13/2))-(28636 EulerGamma)/(15 ar^(13/2))+(74548 Log[2])/(15 ar^(13/2))-(10935 Log[3])/(2 ar^(13/2))+(14318 Log[ar])/(15 ar^(13/2)))+\[Nu] ((335 g1N4LOnl)/(8 ar^(13/2))-(773 g1N4LOnlLog)/(32 ar^(13/2))+(13 g2N4LOnl)/(4 ar^(13/2))-(15 g2N4LOnlLog)/(16 ar^(13/2))+(25 g3N4LOnl)/(4 ar^(13/2))-(35 g3N4LOnlLog)/(16 ar^(13/2))+(3 g4N4LOnl)/(8 ar^(13/2))+g5N4LOnl/(8 ar^(13/2))+(3 g6N4LOnl)/(8 ar^(13/2))+(335 g1N4LOnlLog Log[ar])/(8 ar^(13/2))+(13 g2N4LOnlLog Log[ar])/(4 ar^(13/2))+(25 g3N4LOnlLog Log[ar])/(4 ar^(13/2))+(3 g4N4LOnlLog Log[ar])/(8 ar^(13/2))+(g5N4LOnlLog Log[ar])/(8 ar^(13/2))+(3 g6N4LOnlLog Log[ar])/(8 ar^(13/2))))+et^6 (\[Nu]^2 (-(169957/(90 ar^(13/2)))-(20368 EulerGamma)/(3 ar^(13/2))-(1162784 Log[2])/(15 ar^(13/2))+(1480599 Log[3])/(160 ar^(13/2))+(1953125 Log[5])/(96 ar^(13/2))+(10184 Log[ar])/(3 ar^(13/2)))+\[Nu] ((5 g10N4LOnl)/(16 ar^(13/2))+(955 g1N4LOnl)/(8 ar^(13/2))-(2233 g1N4LOnlLog)/(24 ar^(13/2))+(181 g2N4LOnl)/(16 ar^(13/2))-(1117 g2N4LOnlLog)/(192 ar^(13/2))+(445 g3N4LOnl)/(16 ar^(13/2))-(3253 g3N4LOnlLog)/(192 ar^(13/2))+(33 g4N4LOnl)/(16 ar^(13/2))-(17 g4N4LOnlLog)/(32 ar^(13/2))+g5N4LOnl/ar^(13/2)-(11 g5N4LOnlLog)/(32 ar^(13/2))+(5 g6N4LOnl)/ar^(13/2)-(57 g6N4LOnlLog)/(32 ar^(13/2))+(5 g7N4LOnl)/(16 ar^(13/2))+g8N4LOnl/(16 ar^(13/2))+g9N4LOnl/(16 ar^(13/2))+(5 g10N4LOnlLog Log[ar])/(16 ar^(13/2))+(955 g1N4LOnlLog Log[ar])/(8 ar^(13/2))+(181 g2N4LOnlLog Log[ar])/(16 ar^(13/2))+(445 g3N4LOnlLog Log[ar])/(16 ar^(13/2))+(33 g4N4LOnlLog Log[ar])/(16 ar^(13/2))+(g5N4LOnlLog Log[ar])/ar^(13/2)+(5 g6N4LOnlLog Log[ar])/ar^(13/2)+(5 g7N4LOnlLog Log[ar])/(16 ar^(13/2))+(g8N4LOnlLog Log[ar])/(16 ar^(13/2))+(g9N4LOnlLog Log[ar])/(16 ar^(13/2))))+et^8 (\[Nu]^2 (-(1678631/(480 ar^(13/2)))-(52984 EulerGamma)/(3 ar^(13/2))+(2054252 Log[2])/(9 ar^(13/2))+(25832601 Log[3])/(320 ar^(13/2))-(33203125 Log[5])/(192 ar^(13/2))+(26492 Log[ar])/(3 ar^(13/2)))+\[Nu] ((275 g10N4LOnl)/(64 ar^(13/2))-(395 g10N4LOnlLog)/(256 ar^(13/2))+(35 g11N4LOnl)/(128 ar^(13/2))+(5 g12N4LOnl)/(128 ar^(13/2))+(3 g13N4LOnl)/(128 ar^(13/2))+(5 g14N4LOnl)/(128 ar^(13/2))+(35 g15N4LOnl)/(128 ar^(13/2))+(2185 g1N4LOnl)/(8 ar^(13/2))-(795653 g1N4LOnlLog)/(3072 ar^(13/2))+(465 g2N4LOnl)/(16 ar^(13/2))-(5201 g2N4LOnlLog)/(256 ar^(13/2))+(1305 g3N4LOnl)/(16 ar^(13/2))-(17021 g3N4LOnlLog)/(256 ar^(13/2))+(105 g4N4LOnl)/(16 ar^(13/2))-(1555 g4N4LOnlLog)/(512 ar^(13/2))+(485 g5N4LOnl)/(128 ar^(13/2))-(3437 g5N4LOnlLog)/(1536 ar^(13/2))+(2895 g6N4LOnl)/(128 ar^(13/2))-(21463 g6N4LOnlLog)/(1536 ar^(13/2))+(205 g7N4LOnl)/(128 ar^(13/2))-(95 g7N4LOnlLog)/(256 ar^(13/2))+(49 g8N4LOnl)/(128 ar^(13/2))-(31 g8N4LOnlLog)/(256 ar^(13/2))+(35 g9N4LOnl)/(64 ar^(13/2))-(51 g9N4LOnlLog)/(256 ar^(13/2))+(275 g10N4LOnlLog Log[ar])/(64 ar^(13/2))+(35 g11N4LOnlLog Log[ar])/(128 ar^(13/2))+(5 g12N4LOnlLog Log[ar])/(128 ar^(13/2))+(3 g13N4LOnlLog Log[ar])/(128 ar^(13/2))+(5 g14N4LOnlLog Log[ar])/(128 ar^(13/2))+(35 g15N4LOnlLog Log[ar])/(128 ar^(13/2))+(2185 g1N4LOnlLog Log[ar])/(8 ar^(13/2))+(465 g2N4LOnlLog Log[ar])/(16 ar^(13/2))+(1305 g3N4LOnlLog Log[ar])/(16 ar^(13/2))+(105 g4N4LOnlLog Log[ar])/(16 ar^(13/2))+(485 g5N4LOnlLog Log[ar])/(128 ar^(13/2))+(2895 g6N4LOnlLog Log[ar])/(128 ar^(13/2))+(205 g7N4LOnlLog Log[ar])/(128 ar^(13/2))+(49 g8N4LOnlLog Log[ar])/(128 ar^(13/2))+(35 g9N4LOnlLog Log[ar])/(64 ar^(13/2)))))+SStar (\[Nu] (gStar1N4LOnl/ar^(13/2)+(gStar1N4LOnlLog Log[ar])/ar^(13/2))+et^2 (\[Nu]^2 (-(612/(5 ar^(13/2)))-(1052 EulerGamma)/(5 ar^(13/2))-(3212 Log[2])/(5 ar^(13/2))+(2187 Log[3])/(10 ar^(13/2))+(526 Log[ar])/(5 ar^(13/2)))+\[Nu] ((10 gStar1N4LOnl)/ar^(13/2)-(13 gStar1N4LOnlLog)/(4 ar^(13/2))+gStar2N4LOnl/(2 ar^(13/2))+gStar3N4LOnl/(2 ar^(13/2))+(10 gStar1N4LOnlLog Log[ar])/ar^(13/2)+(gStar2N4LOnlLog Log[ar])/(2 ar^(13/2))+(gStar3N4LOnlLog Log[ar])/(2 ar^(13/2))))+et^4 (\[Nu]^2 (-(2271/(4 ar^(13/2)))-(7159 EulerGamma)/(5 ar^(13/2))+(18637 Log[2])/(5 ar^(13/2))-(32805 Log[3])/(8 ar^(13/2))+(7159 Log[ar])/(10 ar^(13/2)))+\[Nu] ((335 gStar1N4LOnl)/(8 ar^(13/2))-(773 gStar1N4LOnlLog)/(32 ar^(13/2))+(13 gStar2N4LOnl)/(4 ar^(13/2))-(15 gStar2N4LOnlLog)/(16 ar^(13/2))+(25 gStar3N4LOnl)/(4 ar^(13/2))-(35 gStar3N4LOnlLog)/(16 ar^(13/2))+(3 gStar4N4LOnl)/(8 ar^(13/2))+gStar5N4LOnl/(8 ar^(13/2))+(3 gStar6N4LOnl)/(8 ar^(13/2))+(335 gStar1N4LOnlLog Log[ar])/(8 ar^(13/2))+(13 gStar2N4LOnlLog Log[ar])/(4 ar^(13/2))+(25 gStar3N4LOnlLog Log[ar])/(4 ar^(13/2))+(3 gStar4N4LOnlLog Log[ar])/(8 ar^(13/2))+(gStar5N4LOnlLog Log[ar])/(8 ar^(13/2))+(3 gStar6N4LOnlLog Log[ar])/(8 ar^(13/2))))+et^6 (\[Nu]^2 (-(169957/(120 ar^(13/2)))-(5092 EulerGamma)/ar^(13/2)-(290696 Log[2])/(5 ar^(13/2))+(4441797 Log[3])/(640 ar^(13/2))+(1953125 Log[5])/(128 ar^(13/2))+(2546 Log[ar])/ar^(13/2))+\[Nu] ((5 gStar10N4LOnl)/(16 ar^(13/2))+(955 gStar1N4LOnl)/(8 ar^(13/2))-(2233 gStar1N4LOnlLog)/(24 ar^(13/2))+(181 gStar2N4LOnl)/(16 ar^(13/2))-(1117 gStar2N4LOnlLog)/(192 ar^(13/2))+(445 gStar3N4LOnl)/(16 ar^(13/2))-(3253 gStar3N4LOnlLog)/(192 ar^(13/2))+(33 gStar4N4LOnl)/(16 ar^(13/2))-(17 gStar4N4LOnlLog)/(32 ar^(13/2))+gStar5N4LOnl/ar^(13/2)-(11 gStar5N4LOnlLog)/(32 ar^(13/2))+(5 gStar6N4LOnl)/ar^(13/2)-(57 gStar6N4LOnlLog)/(32 ar^(13/2))+(5 gStar7N4LOnl)/(16 ar^(13/2))+gStar8N4LOnl/(16 ar^(13/2))+gStar9N4LOnl/(16 ar^(13/2))+(5 gStar10N4LOnlLog Log[ar])/(16 ar^(13/2))+(955 gStar1N4LOnlLog Log[ar])/(8 ar^(13/2))+(181 gStar2N4LOnlLog Log[ar])/(16 ar^(13/2))+(445 gStar3N4LOnlLog Log[ar])/(16 ar^(13/2))+(33 gStar4N4LOnlLog Log[ar])/(16 ar^(13/2))+(gStar5N4LOnlLog Log[ar])/ar^(13/2)+(5 gStar6N4LOnlLog Log[ar])/ar^(13/2)+(5 gStar7N4LOnlLog Log[ar])/(16 ar^(13/2))+(gStar8N4LOnlLog Log[ar])/(16 ar^(13/2))+(gStar9N4LOnlLog Log[ar])/(16 ar^(13/2))))+et^8 (\[Nu]^2 (-(1678631/(640 ar^(13/2)))-(13246 EulerGamma)/ar^(13/2)+(513563 Log[2])/(3 ar^(13/2))+(77497803 Log[3])/(1280 ar^(13/2))-(33203125 Log[5])/(256 ar^(13/2))+(6623 Log[ar])/ar^(13/2))+\[Nu] ((275 gStar10N4LOnl)/(64 ar^(13/2))-(395 gStar10N4LOnlLog)/(256 ar^(13/2))+(35 gStar11N4LOnl)/(128 ar^(13/2))+(5 gStar12N4LOnl)/(128 ar^(13/2))+(3 gStar13N4LOnl)/(128 ar^(13/2))+(5 gStar14N4LOnl)/(128 ar^(13/2))+(35 gStar15N4LOnl)/(128 ar^(13/2))+(2185 gStar1N4LOnl)/(8 ar^(13/2))-(795653 gStar1N4LOnlLog)/(3072 ar^(13/2))+(465 gStar2N4LOnl)/(16 ar^(13/2))-(5201 gStar2N4LOnlLog)/(256 ar^(13/2))+(1305 gStar3N4LOnl)/(16 ar^(13/2))-(17021 gStar3N4LOnlLog)/(256 ar^(13/2))+(105 gStar4N4LOnl)/(16 ar^(13/2))-(1555 gStar4N4LOnlLog)/(512 ar^(13/2))+(485 gStar5N4LOnl)/(128 ar^(13/2))-(3437 gStar5N4LOnlLog)/(1536 ar^(13/2))+(2895 gStar6N4LOnl)/(128 ar^(13/2))-(21463 gStar6N4LOnlLog)/(1536 ar^(13/2))+(205 gStar7N4LOnl)/(128 ar^(13/2))-(95 gStar7N4LOnlLog)/(256 ar^(13/2))+(49 gStar8N4LOnl)/(128 ar^(13/2))-(31 gStar8N4LOnlLog)/(256 ar^(13/2))+(35 gStar9N4LOnl)/(64 ar^(13/2))-(51 gStar9N4LOnlLog)/(256 ar^(13/2))+(275 gStar10N4LOnlLog Log[ar])/(64 ar^(13/2))+(35 gStar11N4LOnlLog Log[ar])/(128 ar^(13/2))+(5 gStar12N4LOnlLog Log[ar])/(128 ar^(13/2))+(3 gStar13N4LOnlLog Log[ar])/(128 ar^(13/2))+(5 gStar14N4LOnlLog Log[ar])/(128 ar^(13/2))+(35 gStar15N4LOnlLog Log[ar])/(128 ar^(13/2))+(2185 gStar1N4LOnlLog Log[ar])/(8 ar^(13/2))+(465 gStar2N4LOnlLog Log[ar])/(16 ar^(13/2))+(1305 gStar3N4LOnlLog Log[ar])/(16 ar^(13/2))+(105 gStar4N4LOnlLog Log[ar])/(16 ar^(13/2))+(485 gStar5N4LOnlLog Log[ar])/(128 ar^(13/2))+(2895 gStar6N4LOnlLog Log[ar])/(128 ar^(13/2))+(205 gStar7N4LOnlLog Log[ar])/(128 ar^(13/2))+(49 gStar8N4LOnlLog Log[ar])/(128 ar^(13/2))+(35 gStar9N4LOnlLog Log[ar])/(64 ar^(13/2)))));


(* ::Section::Closed:: *)
(*Spin-orbit scattering angle at 5.5PN from the local effective Hamiltonian *)


(* ::Text:: *)
(*Spin-orbit components of \[Chi]eff, namely \[Chi]S and \[Chi]S* in Eq. (27):*)


\[Chi]S=(-((4 \[Pi])/p\[CurlyPhi]^2)+20/(3 p\[CurlyPhi]^5 \[Epsilon]^(3/2))-12/(p\[CurlyPhi]^3 Sqrt[\[Epsilon]])-(4 Sqrt[\[Epsilon]])/p\[CurlyPhi]) \[Eta]^2+\[Eta]^4 (-((10 \[Pi] \[Epsilon])/p\[CurlyPhi]^2)+(Sqrt[\[Epsilon]] (-144+10 \[Nu]))/p\[CurlyPhi]^3+(-(640/3)+36 \[Nu])/(p\[CurlyPhi]^5 Sqrt[\[Epsilon]])+(-84 \[Pi]+(21 \[Pi] \[Nu])/2)/p\[CurlyPhi]^4)+\[Eta]^8 ((177 \[Epsilon]^(5/2) \[Nu])/(4 p\[CurlyPhi]^3)+(\[Epsilon]^2 (-((693 \[Pi])/2)+((17423 \[Pi])/48-(241 \[Pi]^3)/128) \[Nu]))/p\[CurlyPhi]^4+(\[Epsilon]^(3/2) (-(25600/3)+(451495/54-(2435 \[Pi]^2)/36) \[Nu]-200 \[Nu]^2))/p\[CurlyPhi]^5)+\[Eta]^6 ((\[Epsilon]^(3/2) (-192+(97 \[Nu])/2))/p\[CurlyPhi]^3+(\[Epsilon] (-378 \[Pi]+(495 \[Pi] \[Nu])/4))/p\[CurlyPhi]^4+(Sqrt[\[Epsilon]] (-3200+1249 \[Nu]-16 \[Nu]^2))/p\[CurlyPhi]^5)+\[Eta]^10 ((\[Epsilon]^(9/2) (-2 g1N4LO-(2 g2N4LO)/3-(2 g3N4LO)/5-(2 g4N4LO)/7-(2 g5N4LO)/9-(3 \[Nu])/32+(11 \[Nu]^2)/64+(105 \[Nu]^3)/128+(21 \[Nu]^4)/16))/p\[CurlyPhi]+1/p\[CurlyPhi]^3 \[Epsilon]^(7/2) (-4 g10N4LO-(4 g11N4LO)/5-(12 g12N4LO)/35-198 g1N4LO+(72 g2N2LO)/35+(576 g2N3LO)/35-(198 g2N4LO)/5-(594 g3N4LO)/35+(237 g4N2LO)/175+(408 g4N3LO)/25-(66 g4N4LO)/7+(18 g5N3LO)/35-6 g5N4LO-36 g6N4LO+(513 g7N3LO)/35-(36 g7N4LO)/5+(3 g8N3LO)/5-(108 g8N4LO)/35-(12 g9N4LO)/7+(-(10077/560)+(72 g2N2LO)/35+(96 g2NLO)/35+(144 g4N2LO)/175) \[Nu]+(161331/2240-(72 g2NLO)/35) \[Nu]^2-(53409 \[Nu]^3)/640+(819 \[Nu]^4)/16)+1/p\[CurlyPhi]^5 \[Epsilon]^(5/2) (-(17920/3)-168 g10N4LO-24 g11N4LO-8 g12N4LO-(112 g13N4LO)/3-(16 g14N4LO)/3-(16 g15N4LO)/3-2002 g1N4LO+(1184 g2N2LO)/9+(13088 g2N3LO)/45-286 g2N4LO+(3056 g2NLO)/45-(286 g3N4LO)/3+(4216 g4N2LO)/75+(1152 g4N3LO)/5-(130 g4N4LO)/3+(368 g5N2LO)/15+(688 g5N3LO)/15-(70 g5N4LO)/3-616 g6N4LO+(3704 g7N3LO)/21-88 g7N4LO+(184 g8N3LO)/5-(88 g8N4LO)/3+(64 g9N3LO)/15-(40 g9N4LO)/3+(53141557/4320+24 g2N2LO-(6052 g2NLO)/135-12 g4N2LO+12 g5N2LO-(54929 \[Pi]^2)/288+(41 g2NLO \[Pi]^2)/9) \[Nu]+(58725877/8640-(160 g2NLO)/3-(7747 \[Pi]^2)/72) \[Nu]^2-(323999 \[Nu]^3)/128+(3941 \[Nu]^4)/16)+(\[Epsilon]^4 (-10 g1N4LO \[Pi]+(5 g2N3LO \[Pi])/12-(5 g2N4LO \[Pi])/2-(5 g3N4LO \[Pi])/4+(15 g4N3LO \[Pi])/32-(25 g4N4LO \[Pi])/32-(35 g5N4LO \[Pi])/64-g6N4LO \[Pi]+(205 g7N3LO \[Pi])/448-(g7N4LO \[Pi])/4-(g8N4LO \[Pi])/8-(5 g9N4LO \[Pi])/64-(205 \[Pi] \[Nu])/256-(15 \[Pi] \[Nu]^2)/64+(235 \[Pi] \[Nu]^3)/256+4 \[Pi] \[Nu]^4))/p\[CurlyPhi]^2+1/p\[CurlyPhi]^4 \[Epsilon]^3 (-12 g10N4LO \[Pi]-2 g11N4LO \[Pi]-(3 g12N4LO \[Pi])/4-(3 g13N4LO \[Pi])/2-(g14N4LO \[Pi])/4-240 g1N4LO \[Pi]+(199 g2N2LO \[Pi])/24+(141 g2N3LO \[Pi])/5-40 g2N4LO \[Pi]+(461 g2NLO \[Pi])/240-15 g3N4LO \[Pi]+(1831 g4N2LO \[Pi])/400+(249 g4N3LO \[Pi])/10-(15 g4N4LO \[Pi])/2+(53 g5N2LO \[Pi])/80+(13 g5N3LO \[Pi])/5-(35 g5N4LO \[Pi])/8-60 g6N4LO \[Pi]+(165 g7N3LO \[Pi])/8-10 g7N4LO \[Pi]+(12 g8N3LO \[Pi])/5-(15 g8N4LO \[Pi])/4+(g9N3LO \[Pi])/20-(15 g9N4LO \[Pi])/8+((38371 \[Pi])/320+(7 g2N2LO \[Pi])/2+(37 g2NLO \[Pi])/5+(3 g4N2LO \[Pi])/10+(3 g5N2LO \[Pi])/4) \[Nu]+((47413 \[Pi])/120-(19 g2NLO \[Pi])/4-(1087 \[Pi]^3)/256) \[Nu]^2-213 \[Pi] \[Nu]^3+42 \[Pi] \[Nu]^4));


\[Chi]Sstar=(-((3 \[Pi])/p\[CurlyPhi]^2)+4/(p\[CurlyPhi]^5 \[Epsilon]^(3/2))-8/(p\[CurlyPhi]^3 Sqrt[\[Epsilon]])-(4 Sqrt[\[Epsilon]])/p\[CurlyPhi]) \[Eta]^2+\[Eta]^4 (-((15 \[Pi] \[Epsilon])/(2 p\[CurlyPhi]^2))+(Sqrt[\[Epsilon]] (-96+10 \[Nu]))/p\[CurlyPhi]^3+(-128+28 \[Nu])/(p\[CurlyPhi]^5 Sqrt[\[Epsilon]])+(-((105 \[Pi])/2)+9 \[Pi] \[Nu])/p\[CurlyPhi]^4)+\[Eta]^8 ((177 \[Epsilon]^(5/2) \[Nu])/(4 p\[CurlyPhi]^3)+(\[Epsilon]^2 (-((3465 \[Pi])/16)+((2759 \[Pi])/8-(123 \[Pi]^3)/32) \[Nu]))/p\[CurlyPhi]^4+(\[Epsilon]^(3/2) (-5120+(127555/18-(1025 \[Pi]^2)/12) \[Nu]-200 \[Nu]^2))/p\[CurlyPhi]^5)+\[Eta]^6 ((\[Epsilon]^(3/2) (-128+(97 \[Nu])/2))/p\[CurlyPhi]^3+(\[Epsilon] (-((945 \[Pi])/4)+(219 \[Pi] \[Nu])/2))/p\[CurlyPhi]^4+(Sqrt[\[Epsilon]] (-1920+1007 \[Nu]-16 \[Nu]^2))/p\[CurlyPhi]^5)+\[Eta]^10 ((\[Epsilon]^(9/2) (77/128-2 gStar1N4LO-(2 gStar2N4LO)/3-(2 gStar3N4LO)/5-(2 gStar4N4LO)/7-(2 gStar5N4LO)/9+(21 \[Nu])/32+(117 \[Nu]^2)/128+(35 \[Nu]^3)/32+(105 \[Nu]^4)/128))/p\[CurlyPhi]+1/p\[CurlyPhi]^3 \[Epsilon]^(7/2) (52299/640-4 gStar10N4LO-(4 gStar11N4LO)/5-(12 gStar12N4LO)/35-198 gStar1N4LO+(72 gStar2N2LO)/35+(576 gStar2N3LO)/35-(198 gStar2N4LO)/5-(594 gStar3N4LO)/35+(237 gStar4N2LO)/175+(408 gStar4N3LO)/25-(66 gStar4N4LO)/7+(18 gStar5N3LO)/35-6 gStar5N4LO-36 gStar6N4LO+(513 gStar7N3LO)/35-(36 gStar7N4LO)/5+(3 gStar8N3LO)/5-(108 gStar8N4LO)/35-(12 gStar9N4LO)/7+(14157/280+(72 gStar2N2LO)/35+(96 gStar2NLO)/35+(144 gStar4N2LO)/175) \[Nu]+(363357/4480-(72 gStar2NLO)/35) \[Nu]^2-(13509 \[Nu]^3)/1120+(5355 \[Nu]^4)/128)+1/p\[CurlyPhi]^5 \[Epsilon]^(5/2) (-(5075317/1920)-168 gStar10N4LO-24 gStar11N4LO-8 gStar12N4LO-(112 gStar13N4LO)/3-(16 gStar14N4LO)/3-(16 gStar15N4LO)/3-2002 gStar1N4LO+(1184 gStar2N2LO)/9+(13088 gStar2N3LO)/45-286 gStar2N4LO+(3056 gStar2NLO)/45-(286 gStar3N4LO)/3+(4216 gStar4N2LO)/75+(1152 gStar4N3LO)/5-(130 gStar4N4LO)/3+(368 gStar5N2LO)/15+(688 gStar5N3LO)/15-(70 gStar5N4LO)/3-616 gStar6N4LO+(3704 gStar7N3LO)/21-88 gStar7N4LO+(184 gStar8N3LO)/5-(88 gStar8N4LO)/3+(64 gStar9N3LO)/15-(40 gStar9N4LO)/3+(9612641/864+24 gStar2N2LO-(6052 gStar2NLO)/135-12 gStar4N2LO+12 gStar5N2LO-(344891 \[Pi]^2)/1152+(41 gStar2NLO \[Pi]^2)/9) \[Nu]+(7293331/1920-(160 gStar2NLO)/3-(369 \[Pi]^2)/4) \[Nu]^2-(53189 \[Nu]^3)/32+(27825 \[Nu]^4)/128)+(\[Epsilon]^4 ((945 \[Pi])/256-10 gStar1N4LO \[Pi]+(5 gStar2N3LO \[Pi])/12-(5 gStar2N4LO \[Pi])/2-(5 gStar3N4LO \[Pi])/4+(15 gStar4N3LO \[Pi])/32-(25 gStar4N4LO \[Pi])/32-(35 gStar5N4LO \[Pi])/64-gStar6N4LO \[Pi]+(205 gStar7N3LO \[Pi])/448-(gStar7N4LO \[Pi])/4-(gStar8N4LO \[Pi])/8-(5 gStar9N4LO \[Pi])/64+(415 \[Pi] \[Nu])/128+(465 \[Pi] \[Nu]^2)/128+(231 \[Pi] \[Nu]^3)/64+3 \[Pi] \[Nu]^4))/p\[CurlyPhi]^2+1/p\[CurlyPhi]^4 \[Epsilon]^3 ((34339 \[Pi])/320-12 gStar10N4LO \[Pi]-2 gStar11N4LO \[Pi]-(3 gStar12N4LO \[Pi])/4-(3 gStar13N4LO \[Pi])/2-(gStar14N4LO \[Pi])/4-240 gStar1N4LO \[Pi]+(199 gStar2N2LO \[Pi])/24+(141 gStar2N3LO \[Pi])/5-40 gStar2N4LO \[Pi]+(461 gStar2NLO \[Pi])/240-15 gStar3N4LO \[Pi]+(1831 gStar4N2LO \[Pi])/400+(249 gStar4N3LO \[Pi])/10-(15 gStar4N4LO \[Pi])/2+(53 gStar5N2LO \[Pi])/80+(13 gStar5N3LO \[Pi])/5-(35 gStar5N4LO \[Pi])/8-60 gStar6N4LO \[Pi]+(165 gStar7N3LO \[Pi])/8-10 gStar7N4LO \[Pi]+(12 gStar8N3LO \[Pi])/5-(15 gStar8N4LO \[Pi])/4+(gStar9N3LO \[Pi])/20-(15 gStar9N4LO \[Pi])/8+((19631 \[Pi])/96+(7 gStar2N2LO \[Pi])/2+(37 gStar2NLO \[Pi])/5+(3 gStar4N2LO \[Pi])/10+(3 gStar5N2LO \[Pi])/4-(27697 \[Pi]^3)/4096) \[Nu]+((39829 \[Pi])/160-(19 gStar2NLO \[Pi])/4-(123 \[Pi]^3)/32) \[Nu]^2-(915 \[Pi] \[Nu]^3)/8+36 \[Pi] \[Nu]^4));


(* ::Section::Closed:: *)
(*Solutions to the matching equations*)


(* ::Text:: *)
(*Particular solutions to the matching equations (23) and (28), relating the coefficients of the general ansatz for the 5.5PN gyro-gravitomagnetic functions:*)


(* ::Item:: *)
(*Among gS coefficients (non-local and local)*)


gSGaugeGenCoefficientsNonLoc={g1N4LOnl->-(16/15) \[Nu] (12+73 EulerGamma+145 Log[2]),g3N4LOnl->-g2N4LOnl+4/15 \[Nu] (6391-780 EulerGamma+16372 Log[2]-17496 Log[3]),g6N4LOnl->8 g2N4LOnl-(10 g2N4LOnlLog)/3-g4N4LOnl-g5N4LOnl/3-(58102 \[Nu])/5+1664 EulerGamma \[Nu]-7926272/45 \[Nu] Log[2]+124902 \[Nu] Log[3],g10N4LOnl->1/75 (-5640 g2N4LOnl+4750 g2N4LOnlLog+705 g4N4LOnl-300 g4N4LOnlLog+160 g5N4LOnl-3 (20 g5N4LOnlLog+25 g7N4LOnl+5 g8N4LOnl+5 g9N4LOnl+\[Nu] (-2724086+391040 EulerGamma-80681472 Log[2]+41938155 Log[3])))-3015625/9 \[Nu] Log[5],g15N4LOnl->-g11N4LOnl-g12N4LOnl/7-(3 g13N4LOnl)/35-g14N4LOnl/7+712 g2N4LOnl-(18982 g2N4LOnlLog)/21-89 g4N4LOnl+(1594 g4N4LOnlLog)/21-(416 g5N4LOnl)/21+(4964 g5N4LOnlLog)/315+(69 g7N4LOnl)/7-(30 g7N4LOnlLog)/7+(61 g8N4LOnl)/35-(24 g8N4LOnlLog)/35+(8 g9N4LOnl)/7-(2 g9N4LOnlLog)/5+(\[Nu] (-37737542664+5598028800 EulerGamma-1537720290304 Log[2]+601896423159 Log[3]+283663671875 Log[5]))/37800,g1N4LOnlLog->(584 \[Nu])/15,g3N4LOnlLog->-g2N4LOnlLog+104 \[Nu],g6N4LOnlLog->8 g2N4LOnlLog-g4N4LOnlLog-g5N4LOnlLog/3-832 \[Nu],g10N4LOnlLog->1/15 (-1128 g2N4LOnlLog+141 g4N4LOnlLog+32 g5N4LOnlLog-3 (5 g7N4LOnlLog+g8N4LOnlLog+g9N4LOnlLog-39104 \[Nu])),g15N4LOnlLog->-g11N4LOnlLog-g12N4LOnlLog/7-(3 g13N4LOnlLog)/35-g14N4LOnlLog/7+712 g2N4LOnlLog-89 g4N4LOnlLog-(416 g5N4LOnlLog)/21+(69 g7N4LOnlLog)/7+(61 g8N4LOnlLog)/35+(8 g9N4LOnlLog)/7-74048 \[Nu]};


gSGaugeGenCoefficientsLoc={g5N4LO->-9 g1N4LO-3 g2N4LO-(9 g3N4LO)/5-(9 g4N4LO)/7+9/256 \[Nu] (-12+\[Nu] (22+21 \[Nu] (5+8 \[Nu]))),g9N4LO->-65 g1N4LO+(16 g2N3LO)/3-11 g2N4LO-(17 g3N4LO)/5+6 g4N3LO-g4N4LO-(64 g6N4LO)/5+(41 g7N3LO)/7-(16 g7N4LO)/5-(8 g8N4LO)/5+(\[Nu] (-9340+\[Nu] (-10770+\[Nu] (-18035+12616 \[Nu]))))/1280,g12N4LO->-((35 g10N4LO)/3)-(7 g11N4LO)/3-95 g1N4LO+(64 g2N3LO)/3-8 g2N4LO-g3N4LO+(88 g4N3LO)/5+(3 g5N3LO)/2-41 g6N4LO+(377 g7N3LO)/28-5 g7N4LO+(7 g8N3LO)/4-g8N4LO+(205 \[Nu])/4+8 g2NLO \[Nu]+6 g2N2LO (1+\[Nu])+1/20 g4N2LO (79+48 \[Nu])-1/256 \[Nu]^2 (-61082+1536 g2NLO+\[Nu] (60813+856 \[Nu])),g14N4LO->-13 g10N4LO-g11N4LO-6 g13N4LO-30 g1N4LO+(44 g2N3LO)/5-g2N4LO+(461 g2NLO)/60+(323 g4N2LO)/50+(9 g4N3LO)/5+(53 g5N2LO)/20+(59 g5N3LO)/10-21 g6N4LO-(51 g7N3LO)/28-g7N4LO+(87 g8N3LO)/20+g9N3LO/5+g2N2LO (91/6-4 \[Nu])+(1869859 \[Nu])/1600-6 g4N2LO \[Nu]+3 g5N2LO \[Nu]+1/5 g2NLO (28-5 \[Nu]) \[Nu]-1/256 \[Pi]^2 \[Nu] (22301+4348 \[Nu])+(\[Nu]^2 (1755262+45 \[Nu] (-4193+32 \[Nu])))/1920,g15N4LO->-g10N4LO-g13N4LO-g1N4LO+(560 g2N3LO+7070 g2NLO-2583 g4N2LO+2730 g5N2LO+630 g5N3LO-1400 g6N4LO+75 g7N3LO-105 g8N3LO+840 g9N3LO)/1400-1/2 g2N2LO (-1+\[Nu])-(4546811 \[Nu])/14400-(\[Nu] (-3456 g4N2LO+17280 g5N2LO+32 g2NLO (18724-615 \[Pi]^2)+105 \[Pi]^2 (-8863+700 \[Nu])+2 \[Nu] (-627646+2160 Xnu2+45 \[Nu] (239+8 \[Nu]))))/23040};


(* ::Item:: *)
(*Among gSstar coefficients (non-local and local)*)


gSstarGaugeGenCoefficientsNonLoc={gStar1N4LOnl->-(16/15) \[Nu] (9+45 EulerGamma+91 Log[2]),gStar3N4LOnl->-gStar2N4LOnl+2/15 \[Nu] (8756-768 EulerGamma+23488 Log[2]-24057 Log[3]),gStar6N4LOnl->8 gStar2N4LOnl-(10 gStar2N4LOnlLog)/3-gStar4N4LOnl-gStar5N4LOnl/3+8/15 \[Nu] (-15461+1536 EulerGamma-233140 Log[2])+87480 \[Nu] Log[3],gStar10N4LOnl->-((376 gStar2N4LOnl)/5)+(190 gStar2N4LOnlLog)/3+(47 gStar4N4LOnl)/5-4 gStar4N4LOnlLog+(32 gStar5N4LOnl)/15-(4 gStar5N4LOnlLog)/5-gStar7N4LOnl-gStar8N4LOnl/5-gStar9N4LOnl/5-1/675 \[Nu] (-52552548+5197824 EulerGamma-1537664096 Log[2]+798047235 Log[3]+157421875 Log[5]),gStar15N4LOnl->-gStar11N4LOnl-gStar12N4LOnl/7-(3 gStar13N4LOnl)/35-gStar14N4LOnl/7+712 gStar2N4LOnl-(18982 gStar2N4LOnlLog)/21-89 gStar4N4LOnl+(1594 gStar4N4LOnlLog)/21-(416 gStar5N4LOnl)/21+(4964 gStar5N4LOnlLog)/315+(69 gStar7N4LOnl)/7-(30 gStar7N4LOnlLog)/7+(61 gStar8N4LOnl)/35-(24 gStar8N4LOnlLog)/35+(8 gStar9N4LOnl)/7-(2 gStar9N4LOnlLog)/5+(\[Nu] (1377976320 EulerGamma-542870361088 Log[2]+405 (-33622240+525436227 Log[3])+99116796875 Log[5]))/18900,gStar1N4LOnlLog->24 \[Nu],gStar3N4LOnlLog->-gStar2N4LOnlLog+(256 \[Nu])/5,gStar6N4LOnlLog->8 gStar2N4LOnlLog-gStar4N4LOnlLog-gStar5N4LOnlLog/3-(2048 \[Nu])/5,gStar10N4LOnlLog->1/75 (-5640 gStar2N4LOnlLog+705 gStar4N4LOnlLog+160 gStar5N4LOnlLog-15 (5 gStar7N4LOnlLog+gStar8N4LOnlLog+gStar9N4LOnlLog)+288768 \[Nu]),gStar15N4LOnlLog->-gStar11N4LOnlLog-gStar12N4LOnlLog/7-(3 gStar13N4LOnlLog)/35-gStar14N4LOnlLog/7+712 gStar2N4LOnlLog-89 gStar4N4LOnlLog-(416 gStar5N4LOnlLog)/21+(69 gStar7N4LOnlLog)/7+(61 gStar8N4LOnlLog)/35+(8 gStar9N4LOnlLog)/7-(182272 \[Nu])/5};


gSstarGaugeGenCoefficientsLoc={gStar5N4LO->-9 gStar1N4LO-3 gStar2N4LO-(9 gStar3N4LO)/5-(9 gStar4N4LO)/7+9/256 (77+\[Nu] (84+\[Nu] (117+35 \[Nu] (4+3 \[Nu])))),gStar9N4LO->7245/256-65 gStar1N4LO+(16 gStar2N3LO)/3-11 gStar2N4LO-(17 gStar3N4LO)/5+6 gStar4N3LO-gStar4N4LO-(64 gStar6N4LO)/5+(41 gStar7N3LO)/7-(16 gStar7N4LO)/5-(8 gStar8N4LO)/5+(\[Nu] (26660+3 \[Nu] (7555+\[Nu] (5012+5359 \[Nu]))))/1280,gStar12N4LO->12663/256-(35 gStar10N4LO)/3-(7 gStar11N4LO)/3-95 gStar1N4LO+(64 gStar2N3LO)/3-8 gStar2N4LO-gStar3N4LO+(88 gStar4N3LO)/5+(3 gStar5N3LO)/2-41 gStar6N4LO+(377 gStar7N3LO)/28-5 gStar7N4LO+(7 gStar8N3LO)/4-gStar8N4LO+(3297 \[Nu])/64+8 gStar2NLO \[Nu]+6 gStar2N2LO (1+\[Nu])+1/20 gStar4N2LO (79+48 \[Nu])-3/256 \[Nu]^2 (-6489+512 gStar2NLO+\[Nu] (15364+459 \[Nu])),gStar14N4LO->13577/640-13 gStar10N4LO-gStar11N4LO-6 gStar13N4LO-30 gStar1N4LO+(44 gStar2N3LO)/5-gStar2N4LO+(461 gStar2NLO)/60+(323 gStar4N2LO)/50+(9 gStar4N3LO)/5+(53 gStar5N2LO)/20+(59 gStar5N3LO)/10-21 gStar6N4LO-(51 gStar7N3LO)/28-gStar7N4LO+(87 gStar8N3LO)/20+gStar9N3LO/5+gStar2N2LO (91/6-4 \[Nu])+(27739 \[Nu])/80-6 gStar4N2LO \[Nu]+3 gStar5N2LO \[Nu]+1/5 gStar2NLO (28-5 \[Nu]) \[Nu]+(360199 \[Nu]^2)/640-1/256 \[Nu] (6 (3908-57 \[Nu]) \[Nu]^2+\[Pi]^2 (4829+3936 \[Nu])),gStar15N4LO->-(2103/1280)-gStar10N4LO-gStar13N4LO-gStar1N4LO+(2 gStar2N3LO)/5-(369 gStar4N2LO)/200+(39 gStar5N2LO)/20+(9 gStar5N3LO)/20-gStar6N4LO+(3 gStar7N3LO)/56-(3 gStar8N3LO)/40+(3 gStar9N3LO)/5-1/2 gStar2N2LO (-1+\[Nu])-(9785 \[Nu])/192+1/720 gStar2NLO (3636+(-18724+615 \[Pi]^2) \[Nu])+(3 \[Nu] (512 gStar4N2LO-2560 gStar5N2LO+\[Pi]^2 (44905-6560 \[Nu])-8 \[Nu] (-3243+80 Xnu2+5 \[Nu] (76+5 \[Nu]))))/10240};


(* ::Text:: *)
(*For the coefficients we use the notation of Eqs. (21) and (26).*)


(* ::Section::Closed:: *)
(*Gauge-general gyro-gravitomagnetic functions at 5.5PN  *)


(* ::Text:: *)
(*Gauge-general expressions for gS and SuperStar[gS]at 5.5PN:*)


(* ::Item:: *)
(*Non-local components at 5.5PN order, Eqs. (24a) and (24b)*)


gSGaugeGenNonLoc=\[Eta]^8 (pr^8 (g11N4LOnl-g11N4LOnlLog Log[u])+1/u^8 prDot^6 (-((376 g2N4LOnl)/5)+(190 g2N4LOnlLog)/3+(47 g4N4LOnl)/5-4 g4N4LOnlLog+(32 g5N4LOnl)/15-(4 g5N4LOnlLog)/5-g7N4LOnl-g8N4LOnl/5-g9N4LOnl/5+\[Nu] (2724086/25-(78208 EulerGamma)/5+(80681472 Log[2])/25-(8387631 Log[3])/5-(3015625 Log[5])/9)+((376 g2N4LOnlLog)/5-(47 g4N4LOnlLog)/5-(32 g5N4LOnlLog)/15+g7N4LOnlLog+g8N4LOnlLog/5+g9N4LOnlLog/5-(39104 \[Nu])/5) Log[u])+prDot^2 (-g2N4LOnl+\[Nu] (25564/15-208 EulerGamma+(65488 Log[2])/15-(23328 Log[3])/5)+(g2N4LOnlLog-104 \[Nu]) Log[u])+u^4 (\[Nu] (-(64/5)-(1168 EulerGamma)/15-(464 Log[2])/3)-584/15 \[Nu] Log[u])+(prDot^4 (8 g2N4LOnl-(10 g2N4LOnlLog)/3-g4N4LOnl-g5N4LOnl/3+\[Nu] (-(58102/5)+1664 EulerGamma-(7926272 Log[2])/45+124902 Log[3])+(-8 g2N4LOnlLog+g4N4LOnlLog+g5N4LOnlLog/3+832 \[Nu]) Log[u]))/u^4+1/u^12 prDot^8 (-g11N4LOnl-g12N4LOnl/7-(3 g13N4LOnl)/35-g14N4LOnl/7+712 g2N4LOnl-(18982 g2N4LOnlLog)/21-89 g4N4LOnl+(1594 g4N4LOnlLog)/21-(416 g5N4LOnl)/21+(4964 g5N4LOnlLog)/315+(69 g7N4LOnl)/7-(30 g7N4LOnlLog)/7+(61 g8N4LOnl)/35-(24 g8N4LOnlLog)/35+(8 g9N4LOnl)/7-(2 g9N4LOnlLog)/5+\[Nu] (-(524132537/525)+148096 EulerGamma-(192215036288 Log[2])/4725+(22292460117 Log[3])/1400+(11346546875 Log[5])/1512)+(g11N4LOnlLog+g12N4LOnlLog/7+(3 g13N4LOnlLog)/35+g14N4LOnlLog/7-712 g2N4LOnlLog+89 g4N4LOnlLog+(416 g5N4LOnlLog)/21-(69 g7N4LOnlLog)/7-(61 g8N4LOnlLog)/35-(8 g9N4LOnlLog)/7+74048 \[Nu]) Log[u])+pr^6 ((prDot^2 (g12N4LOnl-g12N4LOnlLog Log[u]))/u^3+u (g7N4LOnl-g7N4LOnlLog Log[u]))+pr^4 ((prDot^4 (g13N4LOnl-g13N4LOnlLog Log[u]))/u^6+u^2 (g4N4LOnl-g4N4LOnlLog Log[u])+(prDot^2 (g8N4LOnl-g8N4LOnlLog Log[u]))/u^2)+pr^2 ((prDot^6 (g14N4LOnl-g14N4LOnlLog Log[u]))/u^9+u^3 (g2N4LOnl-g2N4LOnlLog Log[u])+(prDot^2 (g5N4LOnl-g5N4LOnlLog Log[u]))/u+(prDot^4 (g9N4LOnl-g9N4LOnlLog Log[u]))/u^5));


gSstarGaugeGenNonLoc=\[Eta]^8 (pr^8 (gStar11N4LOnl-gStar11N4LOnlLog Log[u])+1/u^8 prDot^6 (-((376 gStar2N4LOnl)/5)+(190 gStar2N4LOnlLog)/3+(47 gStar4N4LOnl)/5-4 gStar4N4LOnlLog+(32 gStar5N4LOnl)/15-(4 gStar5N4LOnlLog)/5-gStar7N4LOnl-gStar8N4LOnl/5-gStar9N4LOnl/5+\[Nu] (5839172/75-(192512 EulerGamma)/25+(1537664096 Log[2])/675-(5911461 Log[3])/5-(6296875 Log[5])/27)+((376 gStar2N4LOnlLog)/5-(47 gStar4N4LOnlLog)/5-(32 gStar5N4LOnlLog)/15+gStar7N4LOnlLog+gStar8N4LOnlLog/5+gStar9N4LOnlLog/5-(96256 \[Nu])/25) Log[u])+prDot^2 (-gStar2N4LOnl+\[Nu] (17512/15-(512 EulerGamma)/5+(46976 Log[2])/15-(16038 Log[3])/5)+(gStar2N4LOnlLog-(256 \[Nu])/5) Log[u])+u^4 (\[Nu] (-(48/5)-48 EulerGamma-(1456 Log[2])/15)-24 \[Nu] Log[u])+(prDot^4 (8 gStar2N4LOnl-(10 gStar2N4LOnlLog)/3-gStar4N4LOnl-gStar5N4LOnl/3+\[Nu] (-(123688/15)+(4096 EulerGamma)/5-(373024 Log[2])/3+87480 Log[3])+(-8 gStar2N4LOnlLog+gStar4N4LOnlLog+gStar5N4LOnlLog/3+(2048 \[Nu])/5) Log[u]))/u^4+1/u^12 prDot^8 (-gStar11N4LOnl-gStar12N4LOnl/7-(3 gStar13N4LOnl)/35-gStar14N4LOnl/7+712 gStar2N4LOnl-(18982 gStar2N4LOnlLog)/21-89 gStar4N4LOnl+(1594 gStar4N4LOnlLog)/21-(416 gStar5N4LOnl)/21+(4964 gStar5N4LOnlLog)/315+(69 gStar7N4LOnl)/7-(30 gStar7N4LOnlLog)/7+(61 gStar8N4LOnl)/35-(24 gStar8N4LOnlLog)/35+(8 gStar9N4LOnl)/7-(2 gStar9N4LOnlLog)/5+\[Nu] (-(5043336/7)+(364544 EulerGamma)/5-(135717590272 Log[2])/4725+(1576308681 Log[3])/140+(3964671875 Log[5])/756)+(gStar11N4LOnlLog+gStar12N4LOnlLog/7+(3 gStar13N4LOnlLog)/35+gStar14N4LOnlLog/7-712 gStar2N4LOnlLog+89 gStar4N4LOnlLog+(416 gStar5N4LOnlLog)/21-(69 gStar7N4LOnlLog)/7-(61 gStar8N4LOnlLog)/35-(8 gStar9N4LOnlLog)/7+(182272 \[Nu])/5) Log[u])+pr^6 ((prDot^2 (gStar12N4LOnl-gStar12N4LOnlLog Log[u]))/u^3+u (gStar7N4LOnl-gStar7N4LOnlLog Log[u]))+pr^4 ((prDot^4 (gStar13N4LOnl-gStar13N4LOnlLog Log[u]))/u^6+u^2 (gStar4N4LOnl-gStar4N4LOnlLog Log[u])+(prDot^2 (gStar8N4LOnl-gStar8N4LOnlLog Log[u]))/u^2)+pr^2 ((prDot^6 (gStar14N4LOnl-gStar14N4LOnlLog Log[u]))/u^9+u^3 (gStar2N4LOnl-gStar2N4LOnlLog Log[u])+(prDot^2 (gStar5N4LOnl-gStar5N4LOnlLog Log[u]))/u+(prDot^4 (gStar9N4LOnl-gStar9N4LOnlLog Log[u]))/u^5));


(* ::Item:: *)
(*Local components at 5.5PN order, Eqs. (29a) and (29b)*)


gSGaugeGenLoc=\[Eta]^8 (g1N4LO p^8+p^6 (g2N4LO pr^2+g6N4LO u)+p^4 (g3N4LO pr^4+g7N4LO pr^2 u+g10N4LO u^2)+p^2 (g4N4LO pr^6+g8N4LO pr^4 u+g11N4LO pr^2 u^2+g13N4LO u^3)+pr^4 u^2 (-((35 g10N4LO)/3)-(7 g11N4LO)/3-95 g1N4LO+6 g2N2LO+(64 g2N3LO)/3-8 g2N4LO-g3N4LO+(79 g4N2LO)/20+(88 g4N3LO)/5+(3 g5N3LO)/2-41 g6N4LO+(377 g7N3LO)/28-5 g7N4LO+(7 g8N3LO)/4-g8N4LO+(205/4+6 g2N2LO+8 g2NLO+(12 g4N2LO)/5) \[Nu]+(30541/128-6 g2NLO) \[Nu]^2-(60813 \[Nu]^3)/256-(107 \[Nu]^4)/32)+u^4 (-g10N4LO-g13N4LO-g1N4LO+g2N2LO/2+(2 g2N3LO)/5+(101 g2NLO)/20-(369 g4N2LO)/200+(39 g5N2LO)/20+(9 g5N3LO)/20-g6N4LO+(3 g7N3LO)/56-(3 g8N3LO)/40+(3 g9N3LO)/5+(-(4546811/14400)-g2N2LO/2-(4681 g2NLO)/180+(3 g4N2LO)/20-(3 g5N2LO)/4+(62041 \[Pi]^2)/1536+(41 g2NLO \[Pi]^2)/48) \[Nu]+(313823/5760-(1225 \[Pi]^2)/384-(3 Xnu2)/16) \[Nu]^2-(239 \[Nu]^3)/256-\[Nu]^4/32)+pr^2 u^3 (-13 g10N4LO-g11N4LO-6 g13N4LO-30 g1N4LO+(91 g2N2LO)/6+(44 g2N3LO)/5-g2N4LO+(461 g2NLO)/60+(323 g4N2LO)/50+(9 g4N3LO)/5+(53 g5N2LO)/20+(59 g5N3LO)/10-21 g6N4LO-(51 g7N3LO)/28-g7N4LO+(87 g8N3LO)/20+g9N3LO/5+(1869859/1600-4 g2N2LO+(28 g2NLO)/5-6 g4N2LO+3 g5N2LO-(22301 \[Pi]^2)/256) \[Nu]+(877631/960-g2NLO-(1087 \[Pi]^2)/64) \[Nu]^2-(12579 \[Nu]^3)/128+(3 \[Nu]^4)/4)+pr^8 (-9 g1N4LO-3 g2N4LO-(9 g3N4LO)/5-(9 g4N4LO)/7-(27 \[Nu])/64+(99 \[Nu]^2)/128+(945 \[Nu]^3)/256+(189 \[Nu]^4)/32)+pr^6 u (-65 g1N4LO+(16 g2N3LO)/3-11 g2N4LO-(17 g3N4LO)/5+6 g4N3LO-g4N4LO-(64 g6N4LO)/5+(41 g7N3LO)/7-(16 g7N4LO)/5-(8 g8N4LO)/5-(467 \[Nu])/64-(1077 \[Nu]^2)/128-(3607 \[Nu]^3)/256+(1577 \[Nu]^4)/160));


gSstarGaugeGenLoc=\[Eta]^8 (gStar1N4LO p^8+p^6 (gStar2N4LO pr^2+gStar6N4LO u)+p^4 (gStar3N4LO pr^4+gStar7N4LO pr^2 u+gStar10N4LO u^2)+p^2 (gStar4N4LO pr^6+gStar8N4LO pr^4 u+gStar11N4LO pr^2 u^2+gStar13N4LO u^3)+pr^4 u^2 (12663/256-(35 gStar10N4LO)/3-(7 gStar11N4LO)/3-95 gStar1N4LO+6 gStar2N2LO+(64 gStar2N3LO)/3-8 gStar2N4LO-gStar3N4LO+(79 gStar4N2LO)/20+(88 gStar4N3LO)/5+(3 gStar5N3LO)/2-41 gStar6N4LO+(377 gStar7N3LO)/28-5 gStar7N4LO+(7 gStar8N3LO)/4-gStar8N4LO+(3297/64+6 gStar2N2LO+8 gStar2NLO+(12 gStar4N2LO)/5) \[Nu]+(19467/256-6 gStar2NLO) \[Nu]^2-(11523 \[Nu]^3)/64-(1377 \[Nu]^4)/256)+u^4 (-(2103/1280)-gStar10N4LO-gStar13N4LO-gStar1N4LO+gStar2N2LO/2+(2 gStar2N3LO)/5+(101 gStar2NLO)/20-(369 gStar4N2LO)/200+(39 gStar5N2LO)/20+(9 gStar5N3LO)/20-gStar6N4LO+(3 gStar7N3LO)/56-(3 gStar8N3LO)/40+(3 gStar9N3LO)/5+(-(9785/192)-gStar2N2LO/2-(4681 gStar2NLO)/180+(3 gStar4N2LO)/20-(3 gStar5N2LO)/4+(26943 \[Pi]^2)/2048+(41 gStar2NLO \[Pi]^2)/48) \[Nu]+(9729/1280-(123 \[Pi]^2)/64-(3 Xnu2)/16) \[Nu]^2-(57 \[Nu]^3)/64-(15 \[Nu]^4)/256)+pr^2 u^3 (13577/640-13 gStar10N4LO-gStar11N4LO-6 gStar13N4LO-30 gStar1N4LO+(91 gStar2N2LO)/6+(44 gStar2N3LO)/5-gStar2N4LO+(461 gStar2NLO)/60+(323 gStar4N2LO)/50+(9 gStar4N3LO)/5+(53 gStar5N2LO)/20+(59 gStar5N3LO)/10-21 gStar6N4LO-(51 gStar7N3LO)/28-gStar7N4LO+(87 gStar8N3LO)/20+gStar9N3LO/5+(27739/80-4 gStar2N2LO+(28 gStar2NLO)/5-6 gStar4N2LO+3 gStar5N2LO-(4829 \[Pi]^2)/256) \[Nu]+(360199/640-gStar2NLO-(123 \[Pi]^2)/8) \[Nu]^2-(2931 \[Nu]^3)/32+(171 \[Nu]^4)/128)+pr^8 (693/256-9 gStar1N4LO-3 gStar2N4LO-(9 gStar3N4LO)/5-(9 gStar4N4LO)/7+(189 \[Nu])/64+(1053 \[Nu]^2)/256+(315 \[Nu]^3)/64+(945 \[Nu]^4)/256)+pr^6 u (7245/256-65 gStar1N4LO+(16 gStar2N3LO)/3-11 gStar2N4LO-(17 gStar3N4LO)/5+6 gStar4N3LO-gStar4N4LO-(64 gStar6N4LO)/5+(41 gStar7N3LO)/7-(16 gStar7N4LO)/5-(8 gStar8N4LO)/5+(1333 \[Nu])/64+(4533 \[Nu]^2)/256+(3759 \[Nu]^3)/320+(16077 \[Nu]^4)/1280));


(* ::Item:: *)
(*Total expressions at 5.5PN order*)


gSGaugeGen=\[Eta]^8 (pr^8 (g11N4LOnl-8 g1N4LO-2 g2N4LO-(4 g3N4LO)/5-(2 g4N4LO)/7-(27 \[Nu])/64+(99 \[Nu]^2)/128+(945 \[Nu]^3)/256+(189 \[Nu]^4)/32-g11N4LOnlLog Log[u])+p\[CurlyPhi]^10 u^9 (56 g11N4LOnl+8 g12N4LOnl+(24 g13N4LOnl)/5+8 g14N4LOnl-(197104 g2N4LOnl)/5+(150716 g2N4LOnlLog)/3+(24638 g4N4LOnl)/5-(12680 g4N4LOnlLog)/3+(16448 g5N4LOnl)/15-(39496 g5N4LOnlLog)/45-546 g7N4LOnl+240 g7N4LOnlLog-(482 g8N4LOnl)/5+(192 g8N4LOnlLog)/5-(314 g9N4LOnl)/5+(112 g9N4LOnlLog)/5+\[Nu] (4144026748/75-(40997632 EulerGamma)/5+(304929978368 Log[2])/135-(22040831187 Log[3])/25-(11292265625 Log[5])/27)+(-56 g11N4LOnlLog-8 g12N4LOnlLog-(24 g13N4LOnlLog)/5-8 g14N4LOnlLog+(197104 g2N4LOnlLog)/5-(24638 g4N4LOnlLog)/5-(16448 g5N4LOnlLog)/15+546 g7N4LOnlLog+(482 g8N4LOnlLog)/5+(314 g9N4LOnlLog)/5-(20498816 \[Nu])/5) Log[u])+p\[CurlyPhi]^6 u^7 (56 g11N4LOnl+8 g12N4LOnl+(24 g13N4LOnl)/5+8 g14N4LOnl-38400 g2N4LOnl+(148096 g2N4LOnlLog)/3+4800 g4N4LOnl-(12512 g4N4LOnlLog)/3+1068 g5N4LOnl-(38992 g5N4LOnlLog)/45+g6N4LO-532 g7N4LOnl+240 g7N4LOnlLog-(468 g8N4LOnl)/5+(192 g8N4LOnlLog)/5-60 g9N4LOnl+(112 g9N4LOnlLog)/5+\[Nu] (4033101256/75-7987200 EulerGamma+(1494627871744 Log[2])/675-(21466187217 Log[3])/25-(11165609375 Log[5])/27)+(-56 g11N4LOnlLog-8 g12N4LOnlLog-(24 g13N4LOnlLog)/5-8 g14N4LOnlLog+38400 g2N4LOnlLog-4800 g4N4LOnlLog-1068 g5N4LOnlLog+532 g7N4LOnlLog+(468 g8N4LOnlLog)/5+60 g9N4LOnlLog-3993600 \[Nu]) Log[u])+p\[CurlyPhi]^14 u^11 (8 g11N4LOnl+(8 g12N4LOnl)/7+(24 g13N4LOnl)/35+(8 g14N4LOnl)/7-5696 g2N4LOnl+(151856 g2N4LOnlLog)/21+712 g4N4LOnl-(12752 g4N4LOnlLog)/21+(3328 g5N4LOnl)/21-(39712 g5N4LOnlLog)/315-(552 g7N4LOnl)/7+(240 g7N4LOnlLog)/7-(488 g8N4LOnl)/35+(192 g8N4LOnlLog)/35-(64 g9N4LOnl)/7+(16 g9N4LOnlLog)/5+\[Nu] (4193060296/525-1184768 EulerGamma+(1537720290304 Log[2])/4725-(22292460117 Log[3])/175-(11346546875 Log[5])/189)+(-8 g11N4LOnlLog-(8 g12N4LOnlLog)/7-(24 g13N4LOnlLog)/35-(8 g14N4LOnlLog)/7+5696 g2N4LOnlLog-712 g4N4LOnlLog-(3328 g5N4LOnlLog)/21+(552 g7N4LOnlLog)/7+(488 g8N4LOnlLog)/35+(64 g9N4LOnlLog)/7-592384 \[Nu]) Log[u])+p\[CurlyPhi]^2 u^5 (8 g11N4LOnl+(8 g12N4LOnl)/7+g13N4LO+(24 g13N4LOnl)/35+(8 g14N4LOnl)/7-(26374 g2N4LOnl)/5+(48052 g2N4LOnlLog)/7+(3298 g4N4LOnl)/5-(12248 g4N4LOnlLog)/21+(15436 g5N4LOnl)/105-(7640 g5N4LOnlLog)/63-(510 g7N4LOnl)/7+(240 g7N4LOnlLog)/7-(446 g8N4LOnl)/35+(192 g8N4LOnlLog)/35-(278 g9N4LOnl)/35+(16 g9N4LOnlLog)/5+\[Nu] (258162588/35-(5485792 EulerGamma)/5+(1449515277856 Log[2])/4725-(20616856047 Log[3])/175-(10966578125 Log[5])/189)+(-8 g11N4LOnlLog-(8 g12N4LOnlLog)/7-(24 g13N4LOnlLog)/35-(8 g14N4LOnlLog)/7+(26374 g2N4LOnlLog)/5-(3298 g4N4LOnlLog)/5-(15436 g5N4LOnlLog)/105+(510 g7N4LOnlLog)/7+(446 g8N4LOnlLog)/35+(278 g9N4LOnlLog)/35-(2742896 \[Nu])/5) Log[u])+u^4 (-g10N4LO-g11N4LOnl-g12N4LOnl/7-g13N4LO-(3 g13N4LOnl)/35-g14N4LOnl/7-g1N4LO+g2N2LO/2+(2 g2N3LO)/5+(3219 g2N4LOnl)/5-(17722 g2N4LOnlLog)/21+(101 g2NLO)/20-(369 g4N2LO)/200-(403 g4N4LOnl)/5+(1510 g4N4LOnlLog)/21+(39 g5N2LO)/20+(9 g5N3LO)/20-(1891 g5N4LOnl)/105+(4712 g5N4LOnlLog)/315-g6N4LO+(3 g7N3LO)/56+(62 g7N4LOnl)/7-(30 g7N4LOnlLog)/7-(3 g8N3LO)/40+(54 g8N4LOnl)/35-(24 g8N4LOnlLog)/35+(3 g9N3LO)/5+(33 g9N4LOnl)/35-(2 g9N4LOnlLog)/5+(313823/5760-(1225 \[Pi]^2)/384-(3 Xnu2)/16) \[Nu]^2-(239 \[Nu]^3)/256-\[Nu]^4/32+\[Nu] (-(90682596509/100800)+(2007488 EulerGamma)/15-g2N2LO/2-(4681 g2NLO)/180+(3 g4N2LO)/20-(3 g5N2LO)/4+(62041 \[Pi]^2)/1536+(41 g2NLO \[Pi]^2)/48-(35555719744 Log[2])/945+(20112254397 Log[3])/1400+(10839921875 Log[5])/1512)+(g11N4LOnlLog+g12N4LOnlLog/7+(3 g13N4LOnlLog)/35+g14N4LOnlLog/7-(3219 g2N4LOnlLog)/5+(403 g4N4LOnlLog)/5+(1891 g5N4LOnlLog)/105-(62 g7N4LOnlLog)/7-(54 g8N4LOnlLog)/35-(33 g9N4LOnlLog)/35+(1003744 \[Nu])/15) Log[u])+p\[CurlyPhi]^16 u^12 (-g11N4LOnl-g12N4LOnl/7-(3 g13N4LOnl)/35-g14N4LOnl/7+712 g2N4LOnl-(18982 g2N4LOnlLog)/21-89 g4N4LOnl+(1594 g4N4LOnlLog)/21-(416 g5N4LOnl)/21+(4964 g5N4LOnlLog)/315+(69 g7N4LOnl)/7-(30 g7N4LOnlLog)/7+(61 g8N4LOnl)/35-(24 g8N4LOnlLog)/35+(8 g9N4LOnl)/7-(2 g9N4LOnlLog)/5+\[Nu] (-(524132537/525)+148096 EulerGamma-(192215036288 Log[2])/4725+(22292460117 Log[3])/1400+(11346546875 Log[5])/1512)+(g11N4LOnlLog+g12N4LOnlLog/7+(3 g13N4LOnlLog)/35+g14N4LOnlLog/7-712 g2N4LOnlLog+89 g4N4LOnlLog+(416 g5N4LOnlLog)/21-(69 g7N4LOnlLog)/7-(61 g8N4LOnlLog)/35-(8 g9N4LOnlLog)/7+74048 \[Nu]) Log[u])+p\[CurlyPhi]^4 u^6 (g10N4LO-28 g11N4LOnl-4 g12N4LOnl-(12 g13N4LOnl)/5-4 g14N4LOnl+18855 g2N4LOnl-(73138 g2N4LOnlLog)/3-2357 g4N4LOnl+(6196 g4N4LOnlLog)/3-(1574 g5N4LOnl)/3+(19316 g5N4LOnlLog)/45+261 g7N4LOnl-120 g7N4LOnlLog+(229 g8N4LOnl)/5-(96 g8N4LOnlLog)/5+29 g9N4LOnl-(56 g9N4LOnlLog)/5+\[Nu] (-(659682546/25)+3921840 EulerGamma-(736894566512 Log[2])/675+(21071552787 Log[3])/50+(11075140625 Log[5])/54)+(28 g11N4LOnlLog+4 g12N4LOnlLog+(12 g13N4LOnlLog)/5+4 g14N4LOnlLog-18855 g2N4LOnlLog+2357 g4N4LOnlLog+(1574 g5N4LOnlLog)/3-261 g7N4LOnlLog-(229 g8N4LOnlLog)/5-29 g9N4LOnlLog+1960920 \[Nu]) Log[u])+p\[CurlyPhi]^12 u^10 (-28 g11N4LOnl-4 g12N4LOnl-(12 g13N4LOnl)/5-4 g14N4LOnl+(99304 g2N4LOnl)/5-25246 g2N4LOnlLog-(12413 g4N4LOnl)/5+(6364 g4N4LOnlLog)/3-(8288 g5N4LOnl)/15+(3964 g5N4LOnlLog)/9+275 g7N4LOnl-120 g7N4LOnlLog+(243 g8N4LOnl)/5-(96 g8N4LOnlLog)/5+(159 g9N4LOnl)/5-(56 g9N4LOnlLog)/5+\[Nu] (-(417671578/15)+(20655232 EulerGamma)/5-(766681745408 Log[2])/675+(22208583807 Log[3])/50+(11328453125 Log[5])/54)+(28 g11N4LOnlLog+4 g12N4LOnlLog+(12 g13N4LOnlLog)/5+4 g14N4LOnlLog-(99304 g2N4LOnlLog)/5+(12413 g4N4LOnlLog)/5+(8288 g5N4LOnlLog)/15-275 g7N4LOnlLog-(243 g8N4LOnlLog)/5-(159 g9N4LOnlLog)/5+(10327616 \[Nu])/5) Log[u])+p\[CurlyPhi]^8 u^8 (-70 g11N4LOnl-10 g12N4LOnl-6 g13N4LOnl-10 g14N4LOnl+g1N4LO+48720 g2N4LOnl-(186980 g2N4LOnlLog)/3-6090 g4N4LOnl+(15760 g4N4LOnlLog)/3-1355 g5N4LOnl+(9820 g5N4LOnlLog)/9+675 g7N4LOnl-300 g7N4LOnlLog+119 g8N4LOnl-48 g8N4LOnlLog+77 g9N4LOnl-28 g9N4LOnlLog+\[Nu] (-(1023922606/15)+10133760 EulerGamma-(75583730432 Log[2])/27+(21791700297 Log[3])/20+(56189921875 Log[5])/108)+(70 g11N4LOnlLog+10 g12N4LOnlLog+6 g13N4LOnlLog+10 g14N4LOnlLog-48720 g2N4LOnlLog+6090 g4N4LOnlLog+1355 g5N4LOnlLog-675 g7N4LOnlLog-119 g8N4LOnlLog-77 g9N4LOnlLog+5066880 \[Nu]) Log[u])+pr^6 (p\[CurlyPhi]^4 u^3 (g12N4LOnl-g12N4LOnlLog Log[u])+p\[CurlyPhi]^2 u^2 (-2 g12N4LOnl+4 g1N4LO+3 g2N4LO+2 g3N4LO+g4N4LO+2 g12N4LOnlLog Log[u])+u (g12N4LOnl-65 g1N4LO+(16 g2N3LO)/3-11 g2N4LO-(17 g3N4LO)/5+6 g4N3LO-g4N4LO-(59 g6N4LO)/5+(41 g7N3LO)/7-(11 g7N4LO)/5+g7N4LOnl-(3 g8N4LO)/5-(467 \[Nu])/64-(1077 \[Nu]^2)/128-(3607 \[Nu]^3)/256+(1577 \[Nu]^4)/160+(-g12N4LOnlLog-g7N4LOnlLog) Log[u]))+pr^4 (p\[CurlyPhi]^8 u^6 (g13N4LOnl-g13N4LOnlLog Log[u])+p\[CurlyPhi]^6 u^5 (-4 g13N4LOnl+4 g13N4LOnlLog Log[u])+p\[CurlyPhi]^4 u^4 (6 g13N4LOnl+6 g1N4LO+3 g2N4LO+g3N4LO+g8N4LOnl+(-6 g13N4LOnlLog-g8N4LOnlLog) Log[u])+u^2 (-((32 g10N4LO)/3)-(4 g11N4LO)/3+g13N4LOnl-95 g1N4LO+6 g2N2LO+(64 g2N3LO)/3-8 g2N4LO-g3N4LO+(79 g4N2LO)/20+(88 g4N3LO)/5+g4N4LOnl+(3 g5N3LO)/2-41 g6N4LO+(377 g7N3LO)/28-5 g7N4LO+(7 g8N3LO)/4-g8N4LO+g8N4LOnl+(205/4+6 g2N2LO+8 g2NLO+(12 g4N2LO)/5) \[Nu]+(30541/128-6 g2NLO) \[Nu]^2-(60813 \[Nu]^3)/256-(107 \[Nu]^4)/32+(-g13N4LOnlLog-g4N4LOnlLog-g8N4LOnlLog) Log[u])+p\[CurlyPhi]^2 u^3 (-4 g13N4LOnl+3 g6N4LO+2 g7N4LO+g8N4LO-2 g8N4LOnl+(4 g13N4LOnlLog+2 g8N4LOnlLog) Log[u]))+pr^2 (p\[CurlyPhi]^12 u^9 (g14N4LOnl-g14N4LOnlLog Log[u])+p\[CurlyPhi]^10 u^8 (-6 g14N4LOnl+6 g14N4LOnlLog Log[u])+p\[CurlyPhi]^4 u^5 (15 g14N4LOnl+g5N4LOnl+3 g6N4LO+g7N4LO+6 g9N4LOnl+(-15 g14N4LOnlLog-g5N4LOnlLog-6 g9N4LOnlLog) Log[u])+p\[CurlyPhi]^8 u^7 (15 g14N4LOnl+g9N4LOnl+(-15 g14N4LOnlLog-g9N4LOnlLog) Log[u])+u^3 (-13 g10N4LO-g11N4LO-5 g13N4LO+g14N4LOnl-30 g1N4LO+(91 g2N2LO)/6+(44 g2N3LO)/5-g2N4LO+g2N4LOnl+(461 g2NLO)/60+(323 g4N2LO)/50+(9 g4N3LO)/5+(53 g5N2LO)/20+(59 g5N3LO)/10+g5N4LOnl-21 g6N4LO-(51 g7N3LO)/28-g7N4LO+(87 g8N3LO)/20+g9N3LO/5+g9N4LOnl+(1869859/1600-4 g2N2LO+(28 g2NLO)/5-6 g4N2LO+3 g5N2LO-(22301 \[Pi]^2)/256) \[Nu]+(877631/960-g2NLO-(1087 \[Pi]^2)/64) \[Nu]^2-(12579 \[Nu]^3)/128+(3 \[Nu]^4)/4+(-g14N4LOnlLog-g2N4LOnlLog-g5N4LOnlLog-g9N4LOnlLog) Log[u])+p\[CurlyPhi]^6 u^6 (-20 g14N4LOnl+4 g1N4LO+g2N4LO-4 g9N4LOnl+(20 g14N4LOnlLog+4 g9N4LOnlLog) Log[u])+p\[CurlyPhi]^2 u^4 (2 g10N4LO+g11N4LO-6 g14N4LOnl-2 g5N4LOnl-4 g9N4LOnl+(6 g14N4LOnlLog+2 g5N4LOnlLog+4 g9N4LOnlLog) Log[u])));


gSstarGaugeGen=\[Eta]^8 (pr^8 (693/256+gStar11N4LOnl-8 gStar1N4LO-2 gStar2N4LO-(4 gStar3N4LO)/5-(2 gStar4N4LO)/7+(189 \[Nu])/64+(1053 \[Nu]^2)/256+(315 \[Nu]^3)/64+(945 \[Nu]^4)/256-gStar11N4LOnlLog Log[u])+p\[CurlyPhi]^10 u^9 (56 gStar11N4LOnl+8 gStar12N4LOnl+(24 gStar13N4LOnl)/5+8 gStar14N4LOnl-(197104 gStar2N4LOnl)/5+(150716 gStar2N4LOnlLog)/3+(24638 gStar4N4LOnl)/5-(12680 gStar4N4LOnlLog)/3+(16448 gStar5N4LOnl)/15-(39496 gStar5N4LOnlLog)/45-546 gStar7N4LOnl+240 gStar7N4LOnlLog-(482 gStar8N4LOnl)/5+(192 gStar8N4LOnlLog)/5-(314 gStar9N4LOnl)/5+(112 gStar9N4LOnlLog)/5+\[Nu] (996988856/25-(100917248 EulerGamma)/25+(43060589504 Log[2])/27-(3117148596 Log[3])/5-(7891562500 Log[5])/27)+(-56 gStar11N4LOnlLog-8 gStar12N4LOnlLog-(24 gStar13N4LOnlLog)/5-8 gStar14N4LOnlLog+(197104 gStar2N4LOnlLog)/5-(24638 gStar4N4LOnlLog)/5-(16448 gStar5N4LOnlLog)/15+546 gStar7N4LOnlLog+(482 gStar8N4LOnlLog)/5+(314 gStar9N4LOnlLog)/5-(50458624 \[Nu])/25) Log[u])+p\[CurlyPhi]^6 u^7 (56 gStar11N4LOnl+8 gStar12N4LOnl+(24 gStar13N4LOnl)/5+8 gStar14N4LOnl-38400 gStar2N4LOnl+(148096 gStar2N4LOnlLog)/3+4800 gStar4N4LOnl-(12512 gStar4N4LOnlLog)/3+1068 gStar5N4LOnl-(38992 gStar5N4LOnlLog)/45+gStar6N4LO-532 gStar7N4LOnl+240 gStar7N4LOnlLog-(468 gStar8N4LOnl)/5+(192 gStar8N4LOnlLog)/5-60 gStar9N4LOnl+(112 gStar9N4LOnlLog)/5+\[Nu] (582338384/15-3932160 EulerGamma+(1055323161856 Log[2])/675-(3036137742 Log[3])/5-(7803406250 Log[5])/27)+(-56 gStar11N4LOnlLog-8 gStar12N4LOnlLog-(24 gStar13N4LOnlLog)/5-8 gStar14N4LOnlLog+38400 gStar2N4LOnlLog-4800 gStar4N4LOnlLog-1068 gStar5N4LOnlLog+532 gStar7N4LOnlLog+(468 gStar8N4LOnlLog)/5+60 gStar9N4LOnlLog-1966080 \[Nu]) Log[u])+p\[CurlyPhi]^14 u^11 (8 gStar11N4LOnl+(8 gStar12N4LOnl)/7+(24 gStar13N4LOnl)/35+(8 gStar14N4LOnl)/7-5696 gStar2N4LOnl+(151856 gStar2N4LOnlLog)/21+712 gStar4N4LOnl-(12752 gStar4N4LOnlLog)/21+(3328 gStar5N4LOnl)/21-(39712 gStar5N4LOnlLog)/315-(552 gStar7N4LOnl)/7+(240 gStar7N4LOnlLog)/7-(488 gStar8N4LOnl)/35+(192 gStar8N4LOnlLog)/35-(64 gStar9N4LOnl)/7+(16 gStar9N4LOnlLog)/5+\[Nu] (40346688/7-(2916352 EulerGamma)/5+(1085740722176 Log[2])/4725-(3152617362 Log[3])/35-(7929343750 Log[5])/189)+(-8 gStar11N4LOnlLog-(8 gStar12N4LOnlLog)/7-(24 gStar13N4LOnlLog)/35-(8 gStar14N4LOnlLog)/7+5696 gStar2N4LOnlLog-712 gStar4N4LOnlLog-(3328 gStar5N4LOnlLog)/21+(552 gStar7N4LOnlLog)/7+(488 gStar8N4LOnlLog)/35+(64 gStar9N4LOnlLog)/7-(1458176 \[Nu])/5) Log[u])+p\[CurlyPhi]^2 u^5 (8 gStar11N4LOnl+(8 gStar12N4LOnl)/7+gStar13N4LO+(24 gStar13N4LOnl)/35+(8 gStar14N4LOnl)/7-(26374 gStar2N4LOnl)/5+(48052 gStar2N4LOnlLog)/7+(3298 gStar4N4LOnl)/5-(12248 gStar4N4LOnlLog)/21+(15436 gStar5N4LOnl)/105-(7640 gStar5N4LOnlLog)/63-(510 gStar7N4LOnl)/7+(240 gStar7N4LOnlLog)/7-(446 gStar8N4LOnl)/35+(192 gStar8N4LOnlLog)/35-(278 gStar9N4LOnl)/35+(16 gStar9N4LOnlLog)/5+\[Nu] (2796846856/525-(13503488 EulerGamma)/25+(1023479286464 Log[2])/4725-(2916358668 Log[3])/35-(7664875000 Log[5])/189)+(-8 gStar11N4LOnlLog-(8 gStar12N4LOnlLog)/7-(24 gStar13N4LOnlLog)/35-(8 gStar14N4LOnlLog)/7+(26374 gStar2N4LOnlLog)/5-(3298 gStar4N4LOnlLog)/5-(15436 gStar5N4LOnlLog)/105+(510 gStar7N4LOnlLog)/7+(446 gStar8N4LOnlLog)/35+(278 gStar9N4LOnlLog)/35-(6751744 \[Nu])/25) Log[u])+u^4 (-(2103/1280)-gStar10N4LO-gStar11N4LOnl-gStar12N4LOnl/7-gStar13N4LO-(3 gStar13N4LOnl)/35-gStar14N4LOnl/7-gStar1N4LO+gStar2N2LO/2+(2 gStar2N3LO)/5+(3219 gStar2N4LOnl)/5-(17722 gStar2N4LOnlLog)/21+(101 gStar2NLO)/20-(369 gStar4N2LO)/200-(403 gStar4N4LOnl)/5+(1510 gStar4N4LOnlLog)/21+(39 gStar5N2LO)/20+(9 gStar5N3LO)/20-(1891 gStar5N4LOnl)/105+(4712 gStar5N4LOnlLog)/315-gStar6N4LO+(3 gStar7N3LO)/56+(62 gStar7N4LOnl)/7-(30 gStar7N4LOnlLog)/7-(3 gStar8N3LO)/40+(54 gStar8N4LOnl)/35-(24 gStar8N4LOnlLog)/35+(3 gStar9N3LO)/5+(33 gStar9N4LOnl)/35-(2 gStar9N4LOnlLog)/5+(9729/1280-(123 \[Pi]^2)/64-(3 Xnu2)/16) \[Nu]^2-(57 \[Nu]^3)/64-(15 \[Nu]^4)/256+\[Nu] (-(7277310973/11200)+(1646928 EulerGamma)/25-gStar2N2LO/2-(4681 gStar2NLO)/180+(3 gStar4N2LO)/20-(3 gStar5N2LO)/4+(26943 \[Pi]^2)/2048+(41 gStar2NLO \[Pi]^2)/48-(5021084624 Log[2])/189+(1422585909 Log[3])/140+(3788359375 Log[5])/756)+(gStar11N4LOnlLog+gStar12N4LOnlLog/7+(3 gStar13N4LOnlLog)/35+gStar14N4LOnlLog/7-(3219 gStar2N4LOnlLog)/5+(403 gStar4N4LOnlLog)/5+(1891 gStar5N4LOnlLog)/105-(62 gStar7N4LOnlLog)/7-(54 gStar8N4LOnlLog)/35-(33 gStar9N4LOnlLog)/35+(823464 \[Nu])/25) Log[u])+p\[CurlyPhi]^16 u^12 (-gStar11N4LOnl-gStar12N4LOnl/7-(3 gStar13N4LOnl)/35-gStar14N4LOnl/7+712 gStar2N4LOnl-(18982 gStar2N4LOnlLog)/21-89 gStar4N4LOnl+(1594 gStar4N4LOnlLog)/21-(416 gStar5N4LOnl)/21+(4964 gStar5N4LOnlLog)/315+(69 gStar7N4LOnl)/7-(30 gStar7N4LOnlLog)/7+(61 gStar8N4LOnl)/35-(24 gStar8N4LOnlLog)/35+(8 gStar9N4LOnl)/7-(2 gStar9N4LOnlLog)/5+\[Nu] (-(5043336/7)+(364544 EulerGamma)/5-(135717590272 Log[2])/4725+(1576308681 Log[3])/140+(3964671875 Log[5])/756)+(gStar11N4LOnlLog+gStar12N4LOnlLog/7+(3 gStar13N4LOnlLog)/35+gStar14N4LOnlLog/7-712 gStar2N4LOnlLog+89 gStar4N4LOnlLog+(416 gStar5N4LOnlLog)/21-(69 gStar7N4LOnlLog)/7-(61 gStar8N4LOnlLog)/35-(8 gStar9N4LOnlLog)/7+(182272 \[Nu])/5) Log[u])+p\[CurlyPhi]^4 u^6 (gStar10N4LO-28 gStar11N4LOnl-4 gStar12N4LOnl-(12 gStar13N4LOnl)/5-4 gStar14N4LOnl+18855 gStar2N4LOnl-(73138 gStar2N4LOnlLog)/3-2357 gStar4N4LOnl+(6196 gStar4N4LOnlLog)/3-(1574 gStar5N4LOnl)/3+(19316 gStar5N4LOnlLog)/45+261 gStar7N4LOnl-120 gStar7N4LOnlLog+(229 gStar8N4LOnl)/5-(96 gStar8N4LOnlLog)/5+29 gStar9N4LOnl-(56 gStar9N4LOnlLog)/5+\[Nu] (-(57161452/3)+1930752 EulerGamma-(520306868128 Log[2])/675+(1490245128 Log[3])/5+(3870218750 Log[5])/27)+(28 gStar11N4LOnlLog+4 gStar12N4LOnlLog+(12 gStar13N4LOnlLog)/5+4 gStar14N4LOnlLog-18855 gStar2N4LOnlLog+2357 gStar4N4LOnlLog+(1574 gStar5N4LOnlLog)/3-261 gStar7N4LOnlLog-(229 gStar8N4LOnlLog)/5-29 gStar9N4LOnlLog+965376 \[Nu]) Log[u])+p\[CurlyPhi]^12 u^10 (-28 gStar11N4LOnl-4 gStar12N4LOnl-(12 gStar13N4LOnl)/5-4 gStar14N4LOnl+(99304 gStar2N4LOnl)/5-25246 gStar2N4LOnlLog-(12413 gStar4N4LOnl)/5+(6364 gStar4N4LOnlLog)/3-(8288 gStar5N4LOnl)/15+(3964 gStar5N4LOnlLog)/9+275 gStar7N4LOnl-120 gStar7N4LOnlLog+(243 gStar8N4LOnl)/5-(96 gStar8N4LOnlLog)/5+(159 gStar9N4LOnl)/5-(56 gStar9N4LOnlLog)/5+\[Nu] (-(1507161628/75)+(50843648 EulerGamma)/25-(541332696992 Log[2])/675+314079444 Log[3]+(3958375000 Log[5])/27)+(28 gStar11N4LOnlLog+4 gStar12N4LOnlLog+(12 gStar13N4LOnlLog)/5+4 gStar14N4LOnlLog-(99304 gStar2N4LOnlLog)/5+(12413 gStar4N4LOnlLog)/5+(8288 gStar5N4LOnlLog)/15-275 gStar7N4LOnlLog-(243 gStar8N4LOnlLog)/5-(159 gStar9N4LOnlLog)/5+(25421824 \[Nu])/25) Log[u])+p\[CurlyPhi]^8 u^8 (-70 gStar11N4LOnl-10 gStar12N4LOnl-6 gStar13N4LOnl-10 gStar14N4LOnl+gStar1N4LO+48720 gStar2N4LOnl-(186980 gStar2N4LOnlLog)/3-6090 gStar4N4LOnl+(15760 gStar4N4LOnlLog)/3-1355 gStar5N4LOnl+(9820 gStar5N4LOnlLog)/9+675 gStar7N4LOnl-300 gStar7N4LOnlLog+119 gStar8N4LOnl-48 gStar8N4LOnlLog+77 gStar9N4LOnl-28 gStar9N4LOnlLog+\[Nu] (-(739106572/15)+4988928 EulerGamma-(266838974336 Log[2])/135+(1541014875 Log[3])/2+(19634453125 Log[5])/54)+(70 gStar11N4LOnlLog+10 gStar12N4LOnlLog+6 gStar13N4LOnlLog+10 gStar14N4LOnlLog-48720 gStar2N4LOnlLog+6090 gStar4N4LOnlLog+1355 gStar5N4LOnlLog-675 gStar7N4LOnlLog-119 gStar8N4LOnlLog-77 gStar9N4LOnlLog+2494464 \[Nu]) Log[u])+pr^6 (p\[CurlyPhi]^4 u^3 (gStar12N4LOnl-gStar12N4LOnlLog Log[u])+p\[CurlyPhi]^2 u^2 (-2 gStar12N4LOnl+4 gStar1N4LO+3 gStar2N4LO+2 gStar3N4LO+gStar4N4LO+2 gStar12N4LOnlLog Log[u])+u (7245/256+gStar12N4LOnl-65 gStar1N4LO+(16 gStar2N3LO)/3-11 gStar2N4LO-(17 gStar3N4LO)/5+6 gStar4N3LO-gStar4N4LO-(59 gStar6N4LO)/5+(41 gStar7N3LO)/7-(11 gStar7N4LO)/5+gStar7N4LOnl-(3 gStar8N4LO)/5+(1333 \[Nu])/64+(4533 \[Nu]^2)/256+(3759 \[Nu]^3)/320+(16077 \[Nu]^4)/1280+(-gStar12N4LOnlLog-gStar7N4LOnlLog) Log[u]))+pr^4 (p\[CurlyPhi]^8 u^6 (gStar13N4LOnl-gStar13N4LOnlLog Log[u])+p\[CurlyPhi]^6 u^5 (-4 gStar13N4LOnl+4 gStar13N4LOnlLog Log[u])+p\[CurlyPhi]^4 u^4 (6 gStar13N4LOnl+6 gStar1N4LO+3 gStar2N4LO+gStar3N4LO+gStar8N4LOnl+(-6 gStar13N4LOnlLog-gStar8N4LOnlLog) Log[u])+u^2 (12663/256-(32 gStar10N4LO)/3-(4 gStar11N4LO)/3+gStar13N4LOnl-95 gStar1N4LO+6 gStar2N2LO+(64 gStar2N3LO)/3-8 gStar2N4LO-gStar3N4LO+(79 gStar4N2LO)/20+(88 gStar4N3LO)/5+gStar4N4LOnl+(3 gStar5N3LO)/2-41 gStar6N4LO+(377 gStar7N3LO)/28-5 gStar7N4LO+(7 gStar8N3LO)/4-gStar8N4LO+gStar8N4LOnl+(3297/64+6 gStar2N2LO+8 gStar2NLO+(12 gStar4N2LO)/5) \[Nu]+(19467/256-6 gStar2NLO) \[Nu]^2-(11523 \[Nu]^3)/64-(1377 \[Nu]^4)/256+(-gStar13N4LOnlLog-gStar4N4LOnlLog-gStar8N4LOnlLog) Log[u])+p\[CurlyPhi]^2 u^3 (-4 gStar13N4LOnl+3 gStar6N4LO+2 gStar7N4LO+gStar8N4LO-2 gStar8N4LOnl+(4 gStar13N4LOnlLog+2 gStar8N4LOnlLog) Log[u]))+pr^2 (p\[CurlyPhi]^12 u^9 (gStar14N4LOnl-gStar14N4LOnlLog Log[u])+p\[CurlyPhi]^10 u^8 (-6 gStar14N4LOnl+6 gStar14N4LOnlLog Log[u])+p\[CurlyPhi]^4 u^5 (15 gStar14N4LOnl+gStar5N4LOnl+3 gStar6N4LO+gStar7N4LO+6 gStar9N4LOnl+(-15 gStar14N4LOnlLog-gStar5N4LOnlLog-6 gStar9N4LOnlLog) Log[u])+p\[CurlyPhi]^8 u^7 (15 gStar14N4LOnl+gStar9N4LOnl+(-15 gStar14N4LOnlLog-gStar9N4LOnlLog) Log[u])+u^3 (13577/640-13 gStar10N4LO-gStar11N4LO-5 gStar13N4LO+gStar14N4LOnl-30 gStar1N4LO+(91 gStar2N2LO)/6+(44 gStar2N3LO)/5-gStar2N4LO+gStar2N4LOnl+(461 gStar2NLO)/60+(323 gStar4N2LO)/50+(9 gStar4N3LO)/5+(53 gStar5N2LO)/20+(59 gStar5N3LO)/10+gStar5N4LOnl-21 gStar6N4LO-(51 gStar7N3LO)/28-gStar7N4LO+(87 gStar8N3LO)/20+gStar9N3LO/5+gStar9N4LOnl+(27739/80-4 gStar2N2LO+(28 gStar2NLO)/5-6 gStar4N2LO+3 gStar5N2LO-(4829 \[Pi]^2)/256) \[Nu]+(360199/640-gStar2NLO-(123 \[Pi]^2)/8) \[Nu]^2-(2931 \[Nu]^3)/32+(171 \[Nu]^4)/128+(-gStar14N4LOnlLog-gStar2N4LOnlLog-gStar5N4LOnlLog-gStar9N4LOnlLog) Log[u])+p\[CurlyPhi]^6 u^6 (-20 gStar14N4LOnl+4 gStar1N4LO+gStar2N4LO-4 gStar9N4LOnl+(20 gStar14N4LOnlLog+4 gStar9N4LOnlLog) Log[u])+p\[CurlyPhi]^2 u^4 (2 gStar10N4LO+gStar11N4LO-6 gStar14N4LOnl-2 gStar5N4LOnl-4 gStar9N4LOnl+(6 gStar14N4LOnlLog+2 gStar5N4LOnlLog+4 gStar9N4LOnlLog) Log[u])));


(* ::Text:: *)
(*For completeness, corresponding gauge-general expressions up to 4.5PN (see https://arxiv.org/abs/2401.12290):*)


gSGaugeGenUpTo4d5PN=2+\[Eta]^2 (g2NLO pr^2+p^2 (-(g2NLO/3)-(9 \[Nu])/8)+u (g2NLO/3+\[Nu]/2))+\[Eta]^4 (g4N2LO pr^4+g5N2LO pr^2 u+u^2 (-(g2N2LO/6)+(3 g2NLO)/4-g4N2LO/4+g5N2LO/4-(119 \[Nu])/16+\[Nu]^2/4)+p^4 (-(g2N2LO/3)-g4N2LO/5+\[Nu]/8+(7 \[Nu]^2)/8)+p^2 (g2N2LO pr^2+u (g2N2LO/2+g2NLO/4+(9 g4N2LO)/20-g5N2LO/4-(33 \[Nu])/16-(5 \[Nu]^2)/4)))+\[Eta]^6 (g7N3LO pr^6+g8N3LO pr^4 u+g9N3LO pr^2 u^2+p^6 (-(g2N3LO/3)-g4N3LO/5-g7N3LO/7+\[Nu]/128-(9 \[Nu]^2)/32-(95 \[Nu]^3)/128)+u^3 (-(g2N2LO/2)+(2 g2N3LO)/15+(101 g2NLO)/60-(21 g4N2LO)/25+g4N3LO/5+(13 g5N2LO)/20-g5N3LO/10+g7N3LO/4-(3 g8N3LO)/20+g9N3LO/5-(28331 \[Nu])/720-(7 g2NLO \[Nu])/5+(241 \[Pi]^2 \[Nu])/192-(123 \[Nu]^2)/20+\[Nu]^3/8)+p^2 (g4N3LO pr^4+g5N3LO pr^2 u+u^2 ((2 g2N2LO)/3-(7 g2N3LO)/15+(17 g2NLO)/30+(63 g4N2LO)/200-(3 g4N3LO)/5+g5N2LO/10+(7 g5N3LO)/20-(5 g7N3LO)/8+(11 g8N3LO)/40-g9N3LO/5-(1231 \[Nu])/80+(2 g2NLO \[Nu])/5+(431 \[Nu]^2)/40-(11 \[Nu]^3)/8))+p^4 (g2N3LO pr^2+u (g2N2LO/3+(2 g2N3LO)/3+(3 g4N2LO)/8+(3 g4N3LO)/5-g5N3LO/4+(29 g7N3LO)/56-g8N3LO/8+\[Nu]/2+(21 \[Nu]^2)/8+(31 \[Nu]^3)/16)));


gSstarGaugeGenUpTo4d5PN 3/2+\[Eta]^2 (gStar2NLO pr^2+(-(1/2)+gStar2NLO/3) u+p^2 (-(5/8)-gStar2NLO/3-(3 \[Nu])/4))+\[Eta]^4 (gStar4N2LO pr^4+gStar5N2LO pr^2 u+u^2 (-(13/16)-gStar2N2LO/6+(3 gStar2NLO)/4-gStar4N2LO/4+gStar5N2LO/4-(55 \[Nu])/8-(3 \[Nu]^2)/8)+p^4 (7/16-gStar2N2LO/3-gStar4N2LO/5+\[Nu]/2+(9 \[Nu]^2)/16)+p^2 (gStar2N2LO pr^2+u (9/16+gStar2N2LO/2+gStar2NLO/4+(9 gStar4N2LO)/20-gStar5N2LO/4-(9 \[Nu])/8-(3 \[Nu]^2)/8)))+\[Eta]^6 (gStar7N3LO pr^6+gStar8N3LO pr^4 u+gStar9N3LO pr^2 u^2+u^3 (-(121/80)-gStar2N2LO/2+(2 gStar2N3LO)/15+(101 gStar2NLO)/60-(21 gStar4N2LO)/25+gStar4N3LO/5+(13 gStar5N2LO)/20-gStar5N3LO/10+gStar7N3LO/4-(3 gStar8N3LO)/20+gStar9N3LO/5-(701 \[Nu])/24-(7 gStar2NLO \[Nu])/5+(41 \[Pi]^2 \[Nu])/32-(201 \[Nu]^2)/40-(3 \[Nu]^3)/4)+p^6 (-(45/128)-gStar2N3LO/3-gStar4N3LO/5-gStar7N3LO/7-(25 \[Nu])/64-(33 \[Nu]^2)/64-(15 \[Nu]^3)/32)+p^2 (gStar4N3LO pr^4+gStar5N3LO pr^2 u+u^2 (51/80+(2 gStar2N2LO)/3-(7 gStar2N3LO)/15+(17 gStar2NLO)/30+(63 gStar4N2LO)/200-(3 gStar4N3LO)/5+gStar5N2LO/10+(7 gStar5N3LO)/20-(5 gStar7N3LO)/8+(11 gStar8N3LO)/40-gStar9N3LO/5-(21 \[Nu])/4+(2 gStar2NLO \[Nu])/5+(213 \[Nu]^2)/20+(3 \[Nu]^3)/8))+p^4 (gStar2N3LO pr^2+u (-(5/8)+gStar2N2LO/3+(2 gStar2N3LO)/3+(3 gStar4N2LO)/8+(3 gStar4N3LO)/5-gStar5N3LO/4+(29 gStar7N3LO)/56-gStar8N3LO/8+(3 \[Nu])/8+(3 \[Nu]^2)/2+(3 \[Nu]^3)/4)));


(* ::Section::Closed:: *)
(*DJS gauge-fixing at 5.5PN*)


(* ::Text:: *)
(*Gauge-coefficient choice that enforces the DJS spin gauge:*)


(* ::Item:: *)
(*gS coefficients*)


gSDJSCoefficients={g1N4LO->-8 g2N4LOnl+g4N4LOnl+g5N4LOnl/3+2/45 \[Nu] (269259-37440 EulerGamma+3963136 Log[2]-2810295 Log[3]),g2N4LO->32 g2N4LOnl-4 g4N4LOnl-(4 g5N4LOnl)/3+8/45 \[Nu] (-269259+37440 EulerGamma-3963136 Log[2]+2810295 Log[3]),g3N4LO->-48 g2N4LOnl+6 g4N4LOnl+2 g5N4LOnl-g8N4LOnl+4/15 \[Nu] (269259-37440 EulerGamma+3963136 Log[2]-2810295 Log[3]),g4N4LO->32 g2N4LOnl-4 g4N4LOnl-(4 g5N4LOnl)/3+2 g8N4LOnl+8/45 \[Nu] (-269259+37440 EulerGamma-3963136 Log[2]+2810295 Log[3]),g6N4LO->32 g2N4LOnl-4 g4N4LOnl-(4 g5N4LOnl)/3+8/45 \[Nu] (-269259+37440 EulerGamma-3963136 Log[2]+2810295 Log[3]),g7N4LO->-96 g2N4LOnl+12 g4N4LOnl+3 g5N4LOnl+8/15 \[Nu] (269259-37440 EulerGamma+3963136 Log[2]-2810295 Log[3]),g8N4LO->96 g2N4LOnl-12 g4N4LOnl-2 g5N4LOnl+2 g8N4LOnl+8/15 \[Nu] (-269259+37440 EulerGamma-3963136 Log[2]+2810295 Log[3]),g10N4LO->-47 g2N4LOnl+6 g4N4LOnl+2 g5N4LOnl+4/15 \[Nu] (262868-36660 EulerGamma+3946764 Log[2]-2792799 Log[3]),g11N4LO->94 g2N4LOnl-12 g4N4LOnl-2 g5N4LOnl+8/15 \[Nu] (-262868+36660 EulerGamma-3946764 Log[2]+2792799 Log[3]),g13N4LO->30 g2N4LOnl-4 g4N4LOnl-(4 g5N4LOnl)/3+8/45 \[Nu] (-250086+35100 EulerGamma-3914020 Log[2]+2757807 Log[3]),g7N4LOnl->1/75 (-5640 g2N4LOnl+705 g4N4LOnl+160 g5N4LOnl-15 g8N4LOnl+\[Nu] (8666258-1173120 EulerGamma+242044416 Log[2]-125814465 Log[3]))-3015625/9 \[Nu] Log[5],g9N4LOnl->0,g11N4LOnl->(-1105920 g2N4LOnl+138240 g4N4LOnl+46080 g5N4LOnl-8640 g8N4LOnl+\[Nu] (1762996680-230031360 EulerGamma-335243631616 Log[2]-23149838961 Log[3]+158816796875 Log[5]))/37800,g12N4LOnl->0,g13N4LOnl->0,g14N4LOnl->0,g2N4LOnlLog->104 \[Nu],g4N4LOnlLog->0,g5N4LOnlLog->0,g7N4LOnlLog->0,g8N4LOnlLog->0,g9N4LOnlLog->0,g11N4LOnlLog->0,g12N4LOnlLog->0,g13N4LOnlLog->0,g14N4LOnlLog->0,g2NLO->-((27 \[Nu])/8),g2N2LO->0,g5N2LO->1/8 \[Nu] (-84+23 \[Nu]),g4N2LO->5/8 \[Nu] (1+7 \[Nu]),g9N3LO->3/64 \[Nu] (-1761+\[Nu] (2076+23 \[Nu])),g5N3LO->0,g2N3LO->0,g8N3LO->1/128 \[Nu] (781+3324 \[Nu]-771 \[Nu]^2),g4N3LO->0,g7N3LO->-(7/128) \[Nu] (-1+\[Nu] (36+95 \[Nu]))};


(* ::Item:: *)
(*gSstar coefficients*)


gSstarDJSCoefficients={gStar1N4LO->-8 gStar2N4LOnl+gStar4N4LOnl+gStar5N4LOnl/3+8/15 \[Nu] (15781-1536 EulerGamma+233140 Log[2])-87480 \[Nu] Log[3],gStar2N4LO->32 gStar2N4LOnl-4 gStar4N4LOnl-4/15 (5 gStar5N4LOnl+8 \[Nu] (15781-1536 EulerGamma+233140 Log[2]))+349920 \[Nu] Log[3],gStar3N4LO->-48 gStar2N4LOnl+6 gStar4N4LOnl+2 gStar5N4LOnl-gStar8N4LOnl+16/5 \[Nu] (15781-1536 EulerGamma+233140 Log[2]-164025 Log[3]),gStar4N4LO->32 gStar2N4LOnl-4 gStar4N4LOnl-(4 gStar5N4LOnl)/3+2 gStar8N4LOnl+32/15 \[Nu] (-15781+1536 EulerGamma-233140 Log[2]+164025 Log[3]),gStar6N4LO->32 gStar2N4LOnl-4 gStar4N4LOnl-4/15 (5 gStar5N4LOnl+8 \[Nu] (15781-1536 EulerGamma+233140 Log[2]))+349920 \[Nu] Log[3],gStar7N4LO->-96 gStar2N4LOnl+12 gStar4N4LOnl+3 gStar5N4LOnl-32/5 \[Nu] (-15781+1536 EulerGamma-233140 Log[2]+164025 Log[3]),gStar8N4LO->96 gStar2N4LOnl-12 gStar4N4LOnl-2 gStar5N4LOnl+2 gStar8N4LOnl+32/5 \[Nu] (-15781+1536 EulerGamma-233140 Log[2]+164025 Log[3]),gStar10N4LO->-47 gStar2N4LOnl+6 gStar4N4LOnl+2 gStar5N4LOnl+2/15 \[Nu] (369988-36096 EulerGamma+5571872 Log[2]-3912543 Log[3]),gStar11N4LO->94 gStar2N4LOnl-12 gStar4N4LOnl-2 gStar5N4LOnl+4/15 \[Nu] (-369988+36096 EulerGamma-5571872 Log[2]+3912543 Log[3]),gStar13N4LO->30 gStar2N4LOnl-4/15 (15 gStar4N4LOnl+5 gStar5N4LOnl+\[Nu] (117492-11520 EulerGamma+1841632 Log[2]-1288143 Log[3])),gStar7N4LOnl->1/675 (-50760 gStar2N4LOnl+6345 gStar4N4LOnl+1440 gStar5N4LOnl-135 gStar8N4LOnl+\[Nu] (54741348-5197824 EulerGamma+1537664096 Log[2]-798047235 Log[3]-157421875 Log[5])),gStar9N4LOnl->0,gStar11N4LOnl->(-552960 gStar2N4LOnl+69120 gStar4N4LOnl+23040 gStar5N4LOnl-4320 gStar8N4LOnl+\[Nu] (616914288-56623104 EulerGamma-118475070592 Log[2]-7459364925 Log[3]+55668359375 Log[5]))/18900,gStar12N4LOnl->0,gStar13N4LOnl->0,gStar14N4LOnl->0,gStar2N4LOnlLog->(256 \[Nu])/5,gStar4N4LOnlLog->0,gStar5N4LOnlLog->0,gStar7N4LOnlLog->0,gStar8N4LOnlLog->0,gStar9N4LOnlLog->0,gStar11N4LOnlLog->0,gStar12N4LOnlLog->0,gStar13N4LOnlLog->0,gStar14N4LOnlLog->0, gStar2NLO->3/8 (-5-6 \[Nu]), gStar2N2LO->0, gStar5N2LO->3/16 (23+\[Nu] (-12+19 \[Nu])), gStar4N2LO->15/48 (7+\[Nu] (8+9 \[Nu])), gStar9N3LO->3/64 (-15+2 \[Nu] (-279+\[Nu] (787+18 \[Nu]))), gStar5N3LO->0, gStar2N3LO->0, gStar8N3LO->3/(2*192) (-1105-2 \[Nu] (53+27 \[Nu] (-13+18 \[Nu]))), gStar4N3LO->0, gStar7N3LO->-((7*3)/(192*2)) (45+50 \[Nu]+66 \[Nu]^2+60 \[Nu]^3)};


(* ::Section::Closed:: *)
(*Anti-DJS gauge fixing at 5.5PN*)


(* ::Text:: *)
(*Gauge-coefficient choice that enforces the anti-DJS spin gauge:*)


(* ::Item:: *)
(*gS coefficients*)


gSAntiDJSCoefficients={g2NLO->0,g2N2LO->0,g5N2LO->0,g4N2LO->0,g9N3LO->0,g5N3LO->0,g2N3LO->0,g8N3LO->0,g4N3LO->0,g7N3LO->0,g1N4LO->-8 g2N4LOnl+g4N4LOnl+g5N4LOnl/3,g6N4LO->32 g2N4LOnl-4/3 (3 g4N4LOnl+g5N4LOnl),g10N4LO->-47 g2N4LOnl+6 g4N4LOnl+2 g5N4LOnl,g13N4LO->30 g2N4LOnl-4/3 (3 g4N4LOnl+g5N4LOnl),g7N4LOnl->1/15 (-1128 g2N4LOnl+141 g4N4LOnl+32 g5N4LOnl-3 g8N4LOnl),g9N4LOnl->0,g11N4LOnl->-(8/105) (384 g2N4LOnl-16 (3 g4N4LOnl+g5N4LOnl)+3 g8N4LOnl),g12N4LOnl->0,g13N4LOnl->0,g14N4LOnl->0,g2N4LOnlLog->0,g4N4LOnlLog->0,g5N4LOnlLog->0,g7N4LOnlLog->0,g8N4LOnlLog->0,g9N4LOnlLog->0,g11N4LOnlLog->0,g12N4LOnlLog->0,g13N4LOnlLog->0,g14N4LOnlLog->0,g2N4LO->32 g2N4LOnl-4/3 (3 g4N4LOnl+g5N4LOnl),g3N4LO->-48 g2N4LOnl+6 g4N4LOnl+2 g5N4LOnl-g8N4LOnl,g4N4LO->32 g2N4LOnl-4 g4N4LOnl-(4 g5N4LOnl)/3+2 g8N4LOnl,g7N4LO->3 (-32 g2N4LOnl+4 g4N4LOnl+g5N4LOnl),g8N4LO->2 (48 g2N4LOnl-6 g4N4LOnl-g5N4LOnl+g8N4LOnl),g11N4LO->94 g2N4LOnl-2 (6 g4N4LOnl+g5N4LOnl)};


(* ::Item:: *)
(*gSstar coefficients*)


gSstarAntiDJSCoefficients={gStar2NLO->0,gStar2N2LO->0,gStar5N2LO->5/4,gStar4N2LO->0,gStar1N4LO->77/256-8 gStar2N4LOnl+gStar4N4LOnl+gStar5N4LOnl/3,gStar6N4LO->5/32+32 gStar2N4LOnl-4 gStar4N4LOnl-(4 gStar5N4LOnl)/3,gStar10N4LO->-(3/16)-47 gStar2N4LOnl+6 gStar4N4LOnl+2 gStar5N4LOnl,gStar13N4LO->5/16+30 gStar2N4LOnl-4 gStar4N4LOnl-(4 gStar5N4LOnl)/3,gStar7N4LOnl->1/15 (-1128 gStar2N4LOnl+141 gStar4N4LOnl+32 gStar5N4LOnl-3 gStar8N4LOnl),gStar9N4LOnl->0,gStar11N4LOnl->-(8/105) (384 gStar2N4LOnl-16 (3 gStar4N4LOnl+gStar5N4LOnl)+3 gStar8N4LOnl),gStar12N4LOnl->0,gStar13N4LOnl->0,gStar14N4LOnl->0,gStar2N4LOnlLog->0,gStar4N4LOnlLog->0,gStar5N4LOnlLog->0,gStar7N4LOnlLog->0,gStar8N4LOnlLog->0,gStar9N4LOnlLog->0,gStar11N4LOnlLog->0,gStar12N4LOnlLog->0,gStar13N4LOnlLog->0,gStar14N4LOnlLog->0,gStar2N4LO->32 gStar2N4LOnl-4/3 (3 gStar4N4LOnl+gStar5N4LOnl),gStar3N4LO->-48 gStar2N4LOnl+6 gStar4N4LOnl+2 gStar5N4LOnl-gStar8N4LOnl,gStar4N4LO->32 gStar2N4LOnl-4 gStar4N4LOnl-(4 gStar5N4LOnl)/3+2 gStar8N4LOnl,gStar9N3LO->-(1/2),gStar5N3LO->-(7/4),gStar2N3LO->0,gStar8N3LO->0,gStar7N3LO->0,gStar7N4LO->135/64-96 gStar2N4LOnl+12 gStar4N4LOnl+3 gStar5N4LOnl,gStar8N4LO->2 (48 gStar2N4LOnl-6 gStar4N4LOnl-gStar5N4LOnl+gStar8N4LOnl),gStar4N3LO->0,gStar11N4LO->3/4+94 gStar2N4LOnl-12 gStar4N4LOnl-2 gStar5N4LOnl};


(* ::Section::Closed:: *)
(*Anti-DJS gyro-gravitomagnetic functions at 5.5PN  *)


(* ::Text:: *)
(*Gauge-general 5.5PN expressions for gS and SuperStar[gS]at 5.5PN [Eqs. (39a) and (39b)]:*)


gSAntiDJS=\[Eta]^8 (pr^4 u^2 ((205 \[Nu])/4+(30541 \[Nu]^2)/128-(60813 \[Nu]^3)/256-(107 \[Nu]^4)/32)+pr^2 u^3 ((1869859/1600-(22301 \[Pi]^2)/256) \[Nu]+(877631/960-(1087 \[Pi]^2)/64) \[Nu]^2-(12579 \[Nu]^3)/128+(3 \[Nu]^4)/4)+pr^8 (-((27 \[Nu])/64)+(99 \[Nu]^2)/128+(945 \[Nu]^3)/256+(189 \[Nu]^4)/32)+pr^6 u (-((467 \[Nu])/64)-(1077 \[Nu]^2)/128-(3607 \[Nu]^3)/256+(1577 \[Nu]^4)/160)+p\[CurlyPhi]^10 u^9 (\[Nu] (4144026748/75-(40997632 EulerGamma)/5+(304929978368 Log[2])/135-(22040831187 Log[3])/25-(11292265625 Log[5])/27)-20498816/5 \[Nu] Log[u])+p\[CurlyPhi]^6 u^7 (\[Nu] (4033101256/75-7987200 EulerGamma+(1494627871744 Log[2])/675-(21466187217 Log[3])/25-(11165609375 Log[5])/27)-3993600 \[Nu] Log[u])+p\[CurlyPhi]^14 u^11 (\[Nu] (4193060296/525-1184768 EulerGamma+(1537720290304 Log[2])/4725-(22292460117 Log[3])/175-(11346546875 Log[5])/189)-592384 \[Nu] Log[u])+p\[CurlyPhi]^2 u^5 (\[Nu] (258162588/35-(5485792 EulerGamma)/5+(1449515277856 Log[2])/4725-(20616856047 Log[3])/175-(10966578125 Log[5])/189)-2742896/5 \[Nu] Log[u])+u^4 ((313823/5760-(1225 \[Pi]^2)/384-(3 Xnu2)/16) \[Nu]^2-(239 \[Nu]^3)/256-\[Nu]^4/32+\[Nu] (-(90682596509/100800)+(2007488 EulerGamma)/15+(62041 \[Pi]^2)/1536-(35555719744 Log[2])/945+(20112254397 Log[3])/1400+(10839921875 Log[5])/1512)+1003744/15 \[Nu] Log[u])+p\[CurlyPhi]^16 u^12 (\[Nu] (-(524132537/525)+148096 EulerGamma-(192215036288 Log[2])/4725+(22292460117 Log[3])/1400+(11346546875 Log[5])/1512)+74048 \[Nu] Log[u])+p\[CurlyPhi]^4 u^6 (\[Nu] (-(659682546/25)+3921840 EulerGamma-(736894566512 Log[2])/675+(21071552787 Log[3])/50+(11075140625 Log[5])/54)+1960920 \[Nu] Log[u])+p\[CurlyPhi]^12 u^10 (\[Nu] (-(417671578/15)+(20655232 EulerGamma)/5-(766681745408 Log[2])/675+(22208583807 Log[3])/50+(11328453125 Log[5])/54)+10327616/5 \[Nu] Log[u])+p\[CurlyPhi]^8 u^8 (\[Nu] (-(1023922606/15)+10133760 EulerGamma-(75583730432 Log[2])/27+(21791700297 Log[3])/20+(56189921875 Log[5])/108)+5066880 \[Nu] Log[u]));


gSstarAntiDJS=\[Eta]^8 (pr^8 (77/256+(189 \[Nu])/64+(1053 \[Nu]^2)/256+(315 \[Nu]^3)/64+(945 \[Nu]^4)/256)+pr^4 ((75 p\[CurlyPhi]^2 u^3)/16+(231 p\[CurlyPhi]^4 u^4)/128+u^2 (37/16+(3297 \[Nu])/64+(19467 \[Nu]^2)/256-(11523 \[Nu]^3)/64-(1377 \[Nu]^4)/256))+pr^2 ((3 p\[CurlyPhi]^2 u^4)/8+(165 p\[CurlyPhi]^4 u^5)/64+(77 p\[CurlyPhi]^6 u^6)/64+u^3 (-(3/16)+(28039/80-(4829 \[Pi]^2)/256) \[Nu]+(360199/640-(123 \[Pi]^2)/8) \[Nu]^2-(2931 \[Nu]^3)/32+(171 \[Nu]^4)/128))+pr^6 ((77 p\[CurlyPhi]^2 u^2)/64+u (145/64+(1333 \[Nu])/64+(4533 \[Nu]^2)/256+(3759 \[Nu]^3)/320+(16077 \[Nu]^4)/1280))+p\[CurlyPhi]^10 u^9 (\[Nu] (996988856/25-(100917248 EulerGamma)/25+(43060589504 Log[2])/27-(3117148596 Log[3])/5-(7891562500 Log[5])/27)-50458624/25 \[Nu] Log[u])+p\[CurlyPhi]^6 u^7 (5/32+\[Nu] (582338384/15-3932160 EulerGamma+(1055323161856 Log[2])/675-(3036137742 Log[3])/5-(7803406250 Log[5])/27)-1966080 \[Nu] Log[u])+p\[CurlyPhi]^14 u^11 (\[Nu] (40346688/7-(2916352 EulerGamma)/5+(1085740722176 Log[2])/4725-(3152617362 Log[3])/35-(7929343750 Log[5])/189)-1458176/5 \[Nu] Log[u])+p\[CurlyPhi]^2 u^5 (5/16+\[Nu] (2796846856/525-(13503488 EulerGamma)/25+(1023479286464 Log[2])/4725-(2916358668 Log[3])/35-(7664875000 Log[5])/189)-6751744/25 \[Nu] Log[u])+u^4 (-(7/8)+(9729/1280-(123 \[Pi]^2)/64-(3 Xnu2)/16) \[Nu]^2-(57 \[Nu]^3)/64-(15 \[Nu]^4)/256+\[Nu] (-(7277321473/11200)+(1646928 EulerGamma)/25+(26943 \[Pi]^2)/2048-(5021084624 Log[2])/189+(1422585909 Log[3])/140+(3788359375 Log[5])/756)+823464/25 \[Nu] Log[u])+p\[CurlyPhi]^16 u^12 (\[Nu] (-(5043336/7)+(364544 EulerGamma)/5-(135717590272 Log[2])/4725+(1576308681 Log[3])/140+(3964671875 Log[5])/756)+182272/5 \[Nu] Log[u])+p\[CurlyPhi]^4 u^6 (-(3/16)+\[Nu] (-(57161452/3)+1930752 EulerGamma-(520306868128 Log[2])/675+(1490245128 Log[3])/5+(3870218750 Log[5])/27)+965376 \[Nu] Log[u])+p\[CurlyPhi]^12 u^10 (\[Nu] (-(1507161628/75)+(50843648 EulerGamma)/25-(541332696992 Log[2])/675+314079444 Log[3]+(3958375000 Log[5])/27)+25421824/25 \[Nu] Log[u])+p\[CurlyPhi]^8 u^8 (77/256+\[Nu] (-(739106572/15)+4988928 EulerGamma-(266838974336 Log[2])/135+(1541014875 Log[3])/2+(19634453125 Log[5])/54)+2494464 \[Nu] Log[u]));


(* ::Text:: *)
(*For completeness, corresponding anti-DJS expressions up to 4.5PN (see https://arxiv.org/abs/2401.12290):*)


gSAntiDJSUpTo4d5PN=2+\[Eta]^2 (-((9 pr^2 \[Nu])/8)+(u \[Nu])/2-9/8 p\[CurlyPhi]^2 u^2 \[Nu])+\[Eta]^4 (p\[CurlyPhi]^2 u^3 (-((33 \[Nu])/16)-(5 \[Nu]^2)/4)+u^2 (-((119 \[Nu])/16)+\[Nu]^2/4)+pr^4 (\[Nu]/8+(7 \[Nu]^2)/8)+p\[CurlyPhi]^4 u^4 (\[Nu]/8+(7 \[Nu]^2)/8)+pr^2 (u (-((33 \[Nu])/16)-(5 \[Nu]^2)/4)+p\[CurlyPhi]^2 u^2 (\[Nu]/4+(7 \[Nu]^2)/4)))+\[Eta]^6 (p\[CurlyPhi]^2 u^4 (-((1231 \[Nu])/80)+(431 \[Nu]^2)/40-(11 \[Nu]^3)/8)+pr^6 (\[Nu]/128-(9 \[Nu]^2)/32-(95 \[Nu]^3)/128)+p\[CurlyPhi]^6 u^6 (\[Nu]/128-(9 \[Nu]^2)/32-(95 \[Nu]^3)/128)+u^3 ((-(28331/720)+(241 \[Pi]^2)/192) \[Nu]-(123 \[Nu]^2)/20+\[Nu]^3/8)+p\[CurlyPhi]^4 u^5 (\[Nu]/2+(21 \[Nu]^2)/8+(31 \[Nu]^3)/16)+pr^4 (p\[CurlyPhi]^2 u^2 ((3 \[Nu])/128-(27 \[Nu]^2)/32-(285 \[Nu]^3)/128)+u (\[Nu]/2+(21 \[Nu]^2)/8+(31 \[Nu]^3)/16))+pr^2 (p\[CurlyPhi]^4 u^4 ((3 \[Nu])/128-(27 \[Nu]^2)/32-(285 \[Nu]^3)/128)+u^2 (-((1231 \[Nu])/80)+(431 \[Nu]^2)/40-(11 \[Nu]^3)/8)+p\[CurlyPhi]^2 u^3 (\[Nu]+(21 \[Nu]^2)/4+(31 \[Nu]^3)/8)));


gSstarAntiDJSUpTo4d5PN=3/2+\[Eta]^2 (-(u/2)+pr^2 (-(5/8)-(3 \[Nu])/4)+p\[CurlyPhi]^2 u^2 (-(5/8)-(3 \[Nu])/4))+\[Eta]^4 (u^2 (-(1/2)-(55 \[Nu])/8-(3 \[Nu]^2)/8)+p\[CurlyPhi]^2 u^3 (1/4-(9 \[Nu])/8-(3 \[Nu]^2)/8)+pr^4 (7/16+\[Nu]/2+(9 \[Nu]^2)/16)+p\[CurlyPhi]^4 u^4 (7/16+\[Nu]/2+(9 \[Nu]^2)/16)+pr^2 (u (3/2-(9 \[Nu])/8-(3 \[Nu]^2)/8)+p\[CurlyPhi]^2 u^2 (7/8+\[Nu]+(9 \[Nu]^2)/8)))+\[Eta]^6 (u^3 (-(5/8)+(-(701/24)+(41 \[Pi]^2)/32) \[Nu]-(201 \[Nu]^2)/40-(3 \[Nu]^3)/4)+pr^6 (-(45/128)-(25 \[Nu])/64-(33 \[Nu]^2)/64-(15 \[Nu]^3)/32)+p\[CurlyPhi]^6 u^6 (-(45/128)-(25 \[Nu])/64-(33 \[Nu]^2)/64-(15 \[Nu]^3)/32)+p\[CurlyPhi]^2 u^4 (1/4-(21 \[Nu])/4+(213 \[Nu]^2)/20+(3 \[Nu]^3)/8)+p\[CurlyPhi]^4 u^5 (-(3/16)+(3 \[Nu])/8+(3 \[Nu]^2)/2+(3 \[Nu]^3)/4)+pr^4 (p\[CurlyPhi]^2 u^2 (-(135/128)-(75 \[Nu])/64-(99 \[Nu]^2)/64-(45 \[Nu]^3)/32)+u (-(31/16)+(3 \[Nu])/8+(3 \[Nu]^2)/2+(3 \[Nu]^3)/4))+pr^2 (p\[CurlyPhi]^4 u^4 (-(135/128)-(75 \[Nu])/64-(99 \[Nu]^2)/64-(45 \[Nu]^3)/32)+u^2 (-(1/4)-(21 \[Nu])/4+(213 \[Nu]^2)/20+(3 \[Nu]^3)/8)+p\[CurlyPhi]^2 u^3 (-(17/8)+(3 \[Nu])/4+3 \[Nu]^2+(3 \[Nu]^3)/2)));

